RCCPAC: A parallel relativistic coupled-cluster program for closed-shell and one-valence atoms and ions in FORTRAN

We report the development of a parallel FORTRAN code, RCCPAC, to solve the relativistic coupled-cluster equations for closed-shell and one-valence atoms and ions. The parallelization is implemented through the use of message passing interface, which is suitable for distributed memory computers. The coupled-cluster equations are defined in terms of the reduced matrix elements, and solved iteratively using Jacobi method. The ground and excited states coupled-cluster wave functions obtained from the code could be used to compute different properties of closed-shell and one-valence atom or ion. As an example we compute the ground state correlation energy, attachment energies, $E$1 reduced matrix elements and hyperfine structure constants.

==> rccpac/attachement.f <==
!     +------------------------------------------------------------------+
!     | This subroutine calculates the attachement energy of the atom.   |
!     +------------------------------------------------------------------+
      subroutine attachement
!     +------------------------------------------------------------------+
      use param      
      use basis
      use t0amp
      use comdata

      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Define local variables.                                          |
!     +------------------------------------------------------------------+
      integer :: ia, ib, ip, iq, iia, iib, iip, iiq, ka, kb, kp, kq
      integer :: i, j, lcount, istart, iend,  lindx, kk, kk1, neqn, f1 
      integer :: kgot, kmax, in1, in2, ic, iic, kc1, ia1, iia1, ka1
      integer :: ibqsym, iapsym, iaqsym, ibpsym, iacsym, iaasym, iabsym
      integer :: icqsym, ia1asym, icpsym, icasym, ia1qsym
      integer :: taskid, ierr

      real*8  :: ang, rk, slater_new, ak, ak1, phase
      real*8  :: s6j, factor, sum1, sum2, sum3, sum4
      real*8  :: orba, orbb, orbp, orbq, orbc1, orba1, heff1

      dimension kgot(MXV+1), lindx(MXL, 3)

      call MPI_COMM_RANK(MPI_COMM_WORLD,taskid,ierr)


!     +------------------------------------------------------------------+
!     | Initialize arrays.                                               |
!     +------------------------------------------------------------------+
      if (taskid .eq. MASTER) write(STDOUT, 100)
      do i = 1, NHO
        eattach(i) = 0.0
      enddo

!     +------------------------------------------------------------------+
!     | Start the orbital loops.                                         |
!     +------------------------------------------------------------------+
      do ia = ncore + 1, nocc    
        call core_indx(ia, iia, orba, ka)

        iaasym = mtbl(isymc(ia), isymc(ia))

        ia1 = ia - ncore
        call virt_indx(ia1, iia1, orba1, ka1)
        ia1asym = mtbl(isymc(ia), isyme(ia1))
        
        do ib = 1, ncore
          call core_indx(ib, iib, orbb, kb)

          iabsym = mtbl(isymc(ia), isymc(ib))

          do iq = 1, nexcit
!          do iq = nval + 1, nexcit
            call virt_indx(iq, iiq, orbq, kq)

            ibqsym = mtbl(isymc(ib), isyme(iq))
            iaqsym = mtbl(isymc(ia), isyme(iq))
            ia1qsym = mtbl(isymc(ia1), isyme(iq))

            do ip = 1, nexcit
!            do ip = nval + 1, nexcit
              call virt_indx(ip, iip, orbp, kp)

              iapsym = mtbl(isymc(ia), isyme(ip))
              ibpsym = mtbl(isymc(ib), isyme(ip))

              call findlam(ib, iq, ia, ip, lcount, lindx)
              do i = 1 , lcount
                kk1 = lindx(i, 1)
                ak1 = dble(kk1)
                neqn = lindx(i, 3)             

                if (iapsym .eq. ibqsym)then
!                 +------------------------------------------------------+
!                 |1.Coding <ba|v|qp><qp|S_2^0|ba>                       |
!                 +------------------------------------------------------+
                  phase = (-1)**(orbb + orbq + orbp + orba)
                  call findk(kb, kq, ka, kp, kgot, kmax)
                  do j = 1 , kmax
                    kk = kgot(j)
                    ak = dble(kk)
                    f1 = (-1)**(orbb + orba + one + kk)
                    rk = slater_new(iib, iia, iiq, iip , orbb,
     :                                   orba, orbq, orbp, kk)
                    if(kk .eq. kk1)then 
                      ang = one/( (two*ak+one)*(two*orba+one) )
                      eattach(ia) = eattach(ia)  + rk * phase * f1 *
     :                              ang * t0clus(neqn)
!                      sum1 = sum1 + rk * phase * f1 * ang * t0clus(neqn)
                    endif
                  enddo
                endif

                iaqsym = mtbl(isymc(ia), isyme(iq))
                ibpsym = mtbl(isymc(ib), isyme(ip))

                if (iaqsym .eq. ibpsym)then
!                 +------------------------------------------------------+
!                 |2.Coding <ba|v|pq><pq|S_2^0|ab>                       |
!                 +------------------------------------------------------+
                  phase = (-1)**(orbq + orba + orbp - orbb)
                  ang = one/(two*orba+one)
                  call findk(kb, kp, ka, kq, kgot, kmax)
                  do j = 1 , kmax
                    kk = kgot(j)
                    ak = dble(kk)
                    f1 = (-1)**(orbb + orba + one + kk)
                    rk = slater_new(iib, iia, iip, iiq , orbb,
     :                                   orba, orbp, orbq, kk)
                    call sixj_ret(ak, orbp, orbb, ak1, orbq, orba, s6j)
                    eattach(ia) = eattach(ia)- rk * phase * ang * 
     :                            f1 * t0clus(neqn) * s6j
!                    sum2 = sum2 - rk * phase * ang * f1 * t0clus(neqn) * s6j
                  enddo
                endif
                do ic = 1, ncore
                  call core_indx(ic, iic, orbc1, kc1)
                  icpsym = mtbl(isymc(ic), isyme(ip))
                  icasym = mtbl(isymc(ic), isymc(ia))
                  icqsym = mtbl(isymc(ic), isyme(iq))
                  if((orbc1 .eq. orba) .and. (icasym .eq. 1))then
                    in1 = idpa(iia, iic)
                    if (icpsym .eq. ibqsym)then
!                   +----------------------------------------------------+
!                   |15.Coding <bc|v|qp><qp|S_2^0|ba><a|T_1|c>           |
!                   +----------------------------------------------------+
                    phase = (-1)**(orbb + orbq + orbp + orba)
                    call findk(kb, kq, kc1, kp, kgot, kmax)
                    do j = 1 , kmax
                      kk = kgot(j)
                      ak = dble(kk)
                      f1 = (-1)**(orbb + orbc1 + one + kk)
                      rk = slater_new(iib, iic, iiq, iip , orbb,
     :                                     orbc1, orbq, orbp, kk)
                      if(kk .eq. kk1)then 
                        ang=1/((two*ak+one)*(two*orba+one)*dsqrt(two*orba+one))
                        eattach(ia) = eattach(ia)  - rk * phase * f1 *
     :                                ang * t0clus(neqn) * t0clus(in1)
                      endif
                    enddo
                    endif
                    if (icqsym .eq. ibpsym)then
!                   +----------------------------------------------------+
!                   |14.Coding <bc|v|pq><pq|S_2^0|ab><a|T_1|c>           |
!                   +----------------------------------------------------+
                    phase = (-1)**(-orbq + orba + orbp + orbb)
                    call findk(kb, kp, kc1, kq, kgot, kmax)
                    do j = 1 , kmax
                      kk = kgot(j)
                      ak = dble(kk)
                      f1 = (-1)**(orbb + orbc1 + one + kk)
                      rk = slater_new(iib, iic, iip, iiq , orbb,
     :                                     orbc1, orbp, orbq, kk)
                      ang = one/( (two*orba+one)*dsqrt(two*orba+one) )
                      call sixj_ret(orbq, ak1, orbb, orbp, ak, orba, s6j)
                      eattach(ia) = eattach(ia)+ rk * phase * ang * 
     :                              f1 * t0clus(neqn) * s6j * t0clus(in1)
                    enddo
                    endif
                  endif
                enddo
              enddo
              do ic = 1, ncore
                call core_indx(ic, iic, orbc1, kc1)
                icqsym = mtbl(isymc(ic), isyme(iq))
                if((orbq .eq. orbc1) .and. (icqsym .eq. 1))then
                  in1 = idpa(iiq, iic)
                  if((icqsym .eq. ibpsym) .and. (orbb .eq. orbp))then
!                 +------------------------------------------------------+
!                 |13.Coding <cb|v|qp><a1p|S_2^0|ba><q|T_1|c>            |
!                 +------------------------------------------------------+
                  call findlam(ib, ia1, ia, ip, lcount, lindx)
                  call findk(kc1, kq, kb, kp, kgot, kmax)
                  do i = 1 , lcount
                    kk1 = lindx(i, 1)
                    ak1 = dble(kk1)
                    neqn = lindx(i, 3)             
                    phase = (-1)**(orbq + orbc1 + orbb + orba + kk1)
                    do j = 1 , kmax
                      kk = kgot(j)
                      ak = dble(kk)
                      f1 = (-1)**(orbc1 + orbb + one + kk)
                      rk = slater_new(iic, iib, iiq, iip , orbc1,
     :                                       orbb, orbq, orbp, kk)
                      ang = one/( (two*orba+one)*dsqrt(two*orbb+one) )
                      eattach(ia) = eattach(ia) - rk * phase * ang * 
     :                              f1 * t0clus(neqn) * t0clus(in1)
                    enddo
                  enddo
                  endif
                endif
              enddo

              if((orba .eq. orbp) .and. (iapsym .eq. 1))then
              if((orbb .eq. orbq) .and. (ibqsym .eq. 1))then
                in1 = idpa(iip, iia)
                in2 = idpa(iiq, iib)
!               +--------------------------------------------------------+
!               |7.Coding <ba|v|qp><p|S_1^0|a><q|T_1^0|b>                |
!               +--------------------------------------------------------+
                if(iapsym .eq. ibqsym)then
                  ang = one/(two*orba+one)
                  call findk(kb, kq, ka, kp, kgot, kmax)
                  do j = 1 , kmax
                    kk = kgot(j)
                    ak = dble(kk)
                    f1 = (-1)**(orbb + orba + one + kk)
                    rk = slater_new(iib, iia, iiq, iip , orbb,
     :                                   orba, orbq, orbp, kk)
                     eattach(ia) = eattach(ia) + rk * f1 * ang *
     :                              t0clus(in1) * t0clus(in2)
                  enddo
                endif
!               +--------------------------------------------------------+
!               |8.Coding <ba|v|pq><p|S_1^0|a><q|T_1^0|b>                |
!               +--------------------------------------------------------+
                if(ibpsym .eq. iaqsym)then
                  call findk(kb, kp, ka, kq, kgot, kmax)
                  do j = 1 , kmax
                    kk = kgot(j)
                    ak = dble(kk)
                    f1 = (-1)**(orbb + orba + one + kk)
                    rk = slater_new(iib, iia, iip, iiq , orbb,
     :                                   orba, orbp, orbq, kk)
                    phase = (-1)**(orba + ak - orbb)
                    ang = one/(dsqrt((two*orba+one)*
     :                                    (two*orbb+one))*(two*orba+one))
                    eattach(ia) = eattach(ia) - rk * f1 * phase * ang *
     :                            t0clus(in1) * t0clus(in2)
                  enddo
                endif
              endif
              endif
!             +---------------------+
!             | Closing the ip loop |
!             +---------------------+
            enddo

            do ic = 1, ncore
              call core_indx(ic, iic, orbc1, kc1)

              iacsym = mtbl(isymc(ia), isymc(ic))
              icqsym = mtbl(isymc(ic), isyme(iq))

              if(iacsym .eq. ibqsym)then
                call findk(kc1, ka, kb, kq, kgot, kmax)
                do j = 1 , kmax
                  kk = kgot(j)
                  ak = dble(kk)
                  f1 = (-1)**(orbc1 + orbb + one + kk)
                  rk = slater_new(iic, iib, iia, iiq , orbc1,
     :                                   orbb, orba, orbq, kk)
!                 +------------------------------------------------------+
!                 |3. Coding <cb|v|aq><a1q|T_2^0|cb>                     |
!                 +------------------------------------------------------+
                  phase = (-1)**(orbb + orbq + orbc1 + orba)
                  call findlam(ic, ia1, ib, iq, lcount, lindx)
                  do i = 1 , lcount
                    kk1 = lindx(i, 1)
                    ak1 = dble(kk1)
                    neqn = lindx(i, 3)             
                    if(kk .eq. kk1)then 
                      ang = one/( (two*ak+one)*(two*orba+one) )
                      eattach(ia) = eattach(ia)  - rk * phase * f1 *
     :                              ang * t0clus(neqn)
!                      sum3 = sum3 - rk * phase * f1 * ang * t0clus(neqn)
                    endif
                  enddo
!                 +------------------------------------------------------+
!                 |4. Coding <cb|v|aq><qa1|T_2^0|cb>                     |
!                 +------------------------------------------------------+
                  phase = (-1)**(orbb + orbq - orbc1 + orba)
                  call findlam(ic, iq, ib, ia1, lcount, lindx)
                  do i = 1 , lcount
                    kk1 = lindx(i, 1)
                    ak1 = dble(kk1)
                    neqn = lindx(i, 3)             
                    ang = one/(two*orba+one)
                    call sixj_ret(ak, orbc1, orba, ak1, orbb, orbq, s6j)
                    eattach(ia) = eattach(ia) + rk * phase * ang *
     :                            f1 * t0clus(neqn) * s6j
!                    sum4 = sum4 + rk * phase * ang * f1 * t0clus(neqn) * s6j
                  enddo
                enddo
              endif 

              do ip = 1, nexcit
!              do ip = nval + 1, nexcit
                call virt_indx(ip, iip, orbp, kp)
                icpsym = mtbl(isymc(ic), isyme(ip))
                if((icpsym .eq. ibqsym) .and. (orba .eq. orbp))then
                  in1 = idpa(iip, iia)
                  call findk(kc1, kp, kb, kq, kgot, kmax)
                  do j = 1 , kmax
                    kk = kgot(j)
                    ak = dble(kk)
                    f1 = (-1)**(orbc1 + orbb + one + kk)
                    rk = slater_new(iic, iib, iip, iiq , orbc1,
     :                                     orbb, orbp, orbq, kk)

!                   +----------------------------------------------------+
!                   |11. Coding <cb|v|pq><a1q|T_2^0|cb><p|S_1|a>         |
!                   +----------------------------------------------------+
                    phase = (-1)**(orbb + orbq + orbc1 + orba)
                    call findlam(ic, ia1, ib, iq, lcount, lindx)
                    do i = 1 , lcount
                      kk1 = lindx(i, 1)
                      ak1 = dble(kk1)
                      neqn = lindx(i, 3)             
                      if(kk .eq. kk1)then 
                        ang=1/((two*ak+one)*(two*orba+one)*dsqrt(two*orba+one))
                        eattach(ia) = eattach(ia)  - rk * phase * f1 *
     :                                ang * t0clus(neqn) * t0clus(in1)
                      endif
                    enddo

!                   +----------------------------------------------------+
!                   |12. Coding <cb|v|pq><qa1|T_2^0|cb><p|S_1|a>         |
!                   +----------------------------------------------------+
                    phase = (-1)**(orbb + orbq - orbc1 + orba)
                    call findlam(ic, iq, ib, ia1, lcount, lindx)
                    do i = 1 , lcount
                      kk1 = lindx(i, 1)
                      ak1 = dble(kk1)
                      neqn = lindx(i, 3)             
                      ang = one/((two*orba+one)*dsqrt(two*orba+one))
                      call sixj_ret(ak, orbc1, orba, ak1, orbb, orbq, s6j)
                      eattach(ia) = eattach(ia) + rk * phase * ang *
     :                              f1 * t0clus(neqn) * s6j * t0clus(in1)
                    enddo
                  enddo
                endif 
              enddo

              if(iacsym .eq. ibqsym)then
                call findk(kc1, ka, kb, kq, kgot, kmax)
                do j = 1 , kmax
                  kk = kgot(j)
                  ak = dble(kk)
                  f1 = (-1)**(orbc1 + orbb + one + kk)
                  rk = slater_new(iic, iib, iia, iiq , orbc1,
     :                                   orbb, orba, orbq, kk)

!                 +------------------------------------------------------+
!                 |9.Coding <cb|v|aq><a|T_1^0|c><q|T_1^0|b>              |
!                 +------------------------------------------------------+
                  if((orba .eq. orbc1) .and. (iacsym .eq. 1))then
                  if((orbb .eq. orbq) .and. (ibqsym .eq. 1))then
                    in1 = idpa(iia, iic)
                    in2 = idpa(iiq, iib)
                    ang = one/dsqrt( (two*orba+one)*(two*orbc1+one) )
                    eattach(ia) = eattach(ia) - rk * f1 * ang *
     :                           t0clus(in1) * t0clus(in2)
                  endif
                  endif

!                 +------------------------------------------------------+
!                 |10.Coding <cb|v|aq><q|S_1^0|c><a|T_1^0|b>             |
!                 +------------------------------------------------------+
                  if((orba .eq. orbb) .and. (iabsym .eq. 1))then
                  if((orbc1 .eq. orbq) .and. (icqsym .eq. 1))then
                    in1 = idpa(iiq, iic)
                    in2 = idpa(iia, iib)
                    phase = (-1)**(orba + ak - orbc1)
                    ang = one/( dsqrt( (two*orbb+one)*
     :                                    (two*orbc1+one) )*(two*orba+one) )
                    eattach(ia) = eattach(ia) + rk * f1 * phase * ang *
     :                            t0clus(in1) * t0clus(in2)
                  endif
                  endif
                enddo
              endif
!             +---------------------+
!             | Closing the ic loop |
!             +---------------------+
            enddo

            if( (ibqsym .eq. 1) .and. (orbb .eq. orbq) )then
              in1 = idpa(iiq, iib)

!             +----------------------------------------------------------+
!             |5. Coding <a1b|v|aq><q|T_1^0|b>                           |
!             +----------------------------------------------------------+
              if(ia1asym .eq. ibqsym)then
                ang = one/dsqrt(two*orba+one)
                call findk(ka1, ka, kb, kq, kgot, kmax)
                do j = 1 , kmax
                  kk = kgot(j)
                  f1 = (-1)**(orba1 + orbb + one + kk)
                  rk = slater_new(iia1, iib, iia, iiq , orba1,
     :                                   orbb, orba, orbq, kk)
                  eattach(ia) = eattach(ia) + rk * f1 * t0clus(in1) * ang
                enddo
              endif

!             +----------------------------------------------------------+
!             |6. Coding <ba1|v|aq><q|T_1^0|b>                           |
!             +----------------------------------------------------------+
              if(iabsym .eq. ia1qsym)then
                ang = one/( dsqrt(two*orbb+one)*(two*orba+one) )
                call findk(kb, ka, kq, ka1, kgot, kmax)
                do j = 1 , kmax
                  kk = kgot(j)
                  f1 = (-1)**(orbb + orba + one + kk)
                  phase = (-1)**(orba-orbb+kk)
                  rk = slater_new(iib, iia1, iia, iiq , orbb,
     :                                   orba1, orba, orbq, kk)
                  eattach(ia) = eattach(ia)-rk * f1 * ang * phase*t0clus(in1)
                enddo
              endif
            endif

!           +---------------------+
!           | Closing the iq loop |
!           +---------------------+
          enddo
!         +---------------------+
!         | Closing the ib loop |
!         +---------------------+
        enddo

!        eattach(ia) = eattach(ia) + eorb(iia)
        if(taskid .eq. MASTER)
     :      write(STDOUT, 200) ia, eattach(ia),  eorb(iia), 
     :                         eattach(ia) +  eorb(iia)

!       +---------------------+
!       | Closing the ia loop |
!       +---------------------+
      enddo
      return
 100  format(7x, 'Attachement energies', /,
     :       7x, 'Valence Orb', 7x, 'Corr Energy', 7x, 'Orb Energy',
     :       7x, 'Attach Energy')
 200  format(12x, i2, 9x, d14.6, 4x, d14.6, 3x, d14.6)
      end


==> rccpac/closefl.f <==
!     +------------------------------------------------------------------+
!     |  This subroutine closes the files used for input/output.         |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                10 September, 2008  |
!     |                                                                  |
!     |  Modification history                                            |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine closefl (taskid)
!     +------------------------------------------------------------------+
      use param
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer      :: taskid
      Integer*4    :: n, time
      character*24 :: ctime, string

!     +------------------------------------------------------------------+
!     | Master process calls time function and writes the information to |
!     | the standard output file and then, closes the files.             |
!     +------------------------------------------------------------------+
      if(taskid .eq. MASTER)then

!       +----------------------------------------------------------------+
!       | Call time function write to standard output file.              |
!       +----------------------------------------------------------------+
        write(STDOUT,*)
        write(STDOUT,"('DATE :')")
        n = time()
        string = ctime(n)
        write(STDOUT,*)string

!       +----------------------------------------------------------------+
!       | Close the input/output files.                                  |
!       +----------------------------------------------------------------+
        close (STDIN)
        close (WFNIN)
        close (STDOUT)
      endif
      return
      end


==> rccpac/core_indx.f <==
!     +------------------------------------------------------------------+
!     |  This subroutine returns the following                           |
!     |     a. Orbital index,                                            |
!     |     b. Total angular momentum,                                   |
!     |     c. Kappa value                                               |
!     |  of a core orbital with index 'ij'.                              |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    Dilip Angom, K.V.P. Latha               Jan 7th 2005.         |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param' and 'basis'.           |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine core_indx(ij, iij, orbij, kij)
      use param
      use basis

      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Declare variables.                                               |
!     +------------------------------------------------------------------+
      Integer  :: ij, iij, kij
      real*8 orbij

!     +------------------------------------------------------------------+
!     | Assign values to the variables.                                  |
!     +------------------------------------------------------------------+
      iij   = kc(ij)
      orbij = orbc(ij)
      kij   = kapc(ij)

      return
      end


==> rccpac/correlation.f <==
!     +------------------------------------------------------------------+
!     |  This subroutine computes the correlation energy of a            |
!     |  closed-shell systems. It evaluates four Goldstone diagrams      |
!     |  corresponding to the following terms:                           |
!     |                                                                  |
!     |   <\Phi_0|vT_2^{(0)}|\Phi_0> +  <\Phi_0|v(T_1^{(0)})^2|\Phi_0>   |
!     |                                                                  |
!     |  Two diagrams (direct and exchange) arise from each term.        |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                              12 December, 2008     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine correlation
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     |Orbital index, kappa, and multipoles                              |
!     +------------------------------------------------------------------+
      integer  :: ia, ib, ip, iq, iia, iib, iip, 
     &            iiq, ka, kb, kp, kq, i, j, lcount, 
     &            lindx, kk, kk1, neqn, f1, kgot, kmax, in1, in2

      real (8) :: ang, phase, rk, slater_new, ak, ak1,
     &            s6j, corrx, corry, factor

!     +------------------------------------------------------------------+
!     | Angular momentum values and symmetry                             |
!     +------------------------------------------------------------------+
      integer  :: ibqsym, iapsym, iaqsym, ibpsym
      integer  :: taskid, ierr
      real (8) :: orba, orbb, orbp, orbq, norm

      dimension kgot(MXV+1), lindx(MXL, 3)

      call MPI_COMM_RANK(MPI_COMM_WORLD,taskid,ierr)

!     +------------------------------------------------------------------+
!     | Initialize the local variables: corrx and corry are contributions|
!     | direct and exchange diagrams, respectively.                      |
!     +------------------------------------------------------------------+
      corrx = 0.0
      corry = 0.0
  
!     +------------------------------------------------------------------+
!     | Loop over the core (ia, ib) and virtual (ip, iq) orbitals to     |
!     | compute the correlation energy.                                  |
!     +------------------------------------------------------------------+
      do ia = 1, ncore     

        call core_indx(ia, iia, orba, ka)
        do ip = 1, nexcit

          call virt_indx(ip, iip, orbp, kp)
          iapsym = mtbl(isymc(ia), isyme(ip))

!         +--------------------------------------------------------------+
!         | Start the ib loop with ib=ia, to avoid double counting.      |
!         +--------------------------------------------------------------+
          do ib = 1, ncore
            call core_indx(ib, iib, orbb, kb)

!           +------------------------------------------------------------+
!           | Define the starting value of iq to avoid double counting   |
!           | when ia = ib.                                              |
!           +------------------------------------------------------------+
            do iq = 1, nexcit

              call virt_indx(iq, iiq, orbq, kq)
              ibqsym = mtbl(isymc(ib), isyme(iq))

              if (iapsym .eq. ibqsym)then
                call findk(ka, kp, kb, kq, kgot, kmax)
                do j = 1 , kmax
                  kk = kgot(j)
                  ak = dfloat(kk)
                  f1 = (-1)**(orba + orbb + one + kk)
                  rk = slater_new(iia, iib, iip, iiq , orba,
     &                                 orbb, orbp, orbq, kk)
!                 +------------------------------------------------------+
!                 | 1.Coding <ab|v|pq><pq|T_2^0|ab>                      |
!                 +------------------------------------------------------+
                  phase = (-1)**(orba + orbb + orbp + orbq)
                  call findlam(ia, ip, ib, iq, lcount, lindx)
                  do i = 1 , lcount
                    kk1 = lindx(i, 1)
                    neqn = lindx(i, 3)             
                    if(kk .eq. kk1)then 
                      ang = 1/(two * kk + one)
                      corrx = corrx + 0.5d0*rk*phase*f1*ang*t0clus(neqn)
                    endif
                  enddo

!                 +------------------------------------------------------+
!                 | 3.Coding <ab|v|pq><p|T_1^0|a><q|T_1^0|b>             |
!                 +------------------------------------------------------+
                  if((orba .eq. orbp) .and. (iapsym .eq. 1))then
                    if((orbb .eq. orbq) .and. (ibqsym .eq. 1))then
                      in1 = idpa(iip, iia)
                      in2 = idpa(iiq, iib)
                      corrx = corrx + 0.5d0*rk*f1*t0clus(in1)*t0clus(in2)
                    endif
                  endif

!                 +------------------------------------------------------+
!                 | 2.Coding <ab|v|pq><pq|T_2^0|ba>                      |
!                 +------------------------------------------------------+
                  phase = (-1)**(orba + orbp + orbq - orbb)
                  call findlam(ib, ip, ia, iq, lcount, lindx)
                  do i = 1 , lcount
                    kk1 = lindx(i, 1)
                    ak1 = dfloat(kk1)
                    neqn = lindx(i, 3)             
                    call sixj_ret(orbp, ak1, orbb, orbq, ak, orba, s6j)
                    corry = corry - 0.5d0*rk*phase*f1*t0clus(neqn)*s6j
                  enddo

!                 +------------------------------------------------------+
!                 | 4.Coding <ab|v|pq><q|T_1^0|a><p|T_1^0|b>             |
!                 +------------------------------------------------------+
                  iaqsym = mtbl(isymc(ia), isyme(iq))
                  ibpsym = mtbl(isymc(ib), isyme(ip))
                  if((orba .eq. orbq) .and. (iaqsym .eq. 1))then
                    if((orbb .eq. orbp) .and. (ibpsym .eq. 1))then
                      in1 = idpa(iiq, iia)
                      in2 = idpa(iip, iib)
                      phase = (-1)**(orbb + ak - orba)
                      ang = one/dsqrt((two*orba+one)*(two*orbb+one))
                      corry = corry - 0.5d0*rk*f1*phase*ang*t0clus(in1) *
     &                                t0clus(in2)
                    endif
                  endif
                enddo
              endif
!             +----------------------+
!             | Closing the iq loop  |
!             +----------------------+
            enddo
!           +------------------------+
!           | Closing the ib loop    |
!           +------------------------+
          enddo
!         +--------------------------+
!         | Closing the ip loop      |
!         +--------------------------+
        enddo
!       +----------------------------+
!       | Closing the ia loop        |
!       +----------------------------+
      enddo

!     +------------------------------------------------------------------+
!     | Master processor writes the result to output file.               |
!     +------------------------------------------------------------------+
      if (taskid .eq. 0) then
        call normal(norm, taskid)
        write(STDOUT, 100)
        write(STDOUT, 200) corrx, corry, corrx+corry, (corrx+corry)/norm
      endif
      return
 100  format('--------------------------------------------------------',
     &       '-----------------------', /,24x, '++Compute correlation',
     &       ' energy++', /, '----------------------------------------'
     &       '---------------------------------------', /)

 200  format(1x, 'Correlation energy ( in atomic units):', /,
     &       7x, 'Contribution from direct   diagrams:', f13.7,  /,
     &       7x, 'Contribution from exchange diagrams:', f13.7,  /,
     &      37x, 'Total:', f13.7, /,
     &      32x, 'Total/norm:', f13.7 ) 

      end




==> rccpac/coulomb/coul_tab.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the reduced matrix elements of the      |
!     | two-electron Coulomb interaction and store. These are separated  |
!     | into nine groups: <pp||v||pp>, <hh||V||hh>, <ph||v||hp>,         |
!     | <hh||v||pp>, <ph||v||ph>, <hp||v||pp>, <pp||v||hp>, <hh||v||ph>, |
!     | and <ph||v||hh>. Here, h and p represent hole and particle,      |
!     | respectively.                                                    |
!     |                                                                  |
!     | The reduced matrix are  later retrieved while computing the      |
!     | cluster equations using the function 'rkval'. The <pp||v||pp>    |
!     | reduced matrix element is large in number and are stored in      |
!     | parallel, that is, each process computes and stores only the     |
!     | reduced matrix elements it requires.                             |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'basis' and 'comdata'.         |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+

!     +------------------------------------------------------------------+
!     | Define the module 'coul_integral'.                               |
!     +------------------------------------------------------------------+
      Module coul_integral
         use param
         include 'mpif.h'

         integer:: nskip_pppp(0:MXV+1), nskip_hhhh(0:MXV+1),
     :             nskip_phhp(0:MXV+1), nskip_hhpp(0:MXV+1),
     :             nskip_phph(0:MXV+1), nskip_hppp(0:MXV+1),
     :             nskip_pphp(0:MXV+1), nskip_hhph(0:MXV+1),
     :             nskip_phhh(0:MXV+1)

         integer:: ncpr(0:MXV+1),ncqs(0:MXV+1), ncpq(0:MXV+1),
     :             ncab(0:MXV+1), ncap(0:MXV+1), ncpa(0:MXV+1)

c        +------------------------------------------+
c        | allocatable arrays                       |
c        +------------------------------------------+
         real*8, allocatable, dimension(:):: rk_pppp, rk_hhhh,
     :                     rk_phph, rk_phhp, rk_hhpp, rk_pphp,
     :                     rk_hppp, rk_phhh, rk_hhph

         integer::icdab(MNOCC,MNOCC,0:MXV),icdap(MNBAS,MNBAS,0:MXV),
     :            icdpa(MNBAS,MNBAS,0:MXV),icdpr(MNEXC,MNEXC,0:MXV),
     :            icdqs(MNEXC,MNEXC,0:MXV)

      end Module coul_integral

!     +------------------------------------------------------------------+
      subroutine coul_tab
!     +------------------------------------------------------------------+
      use basis
      use comdata
      use coul_integral

      implicit none

!     +------------------------------------------------------------------+
!     | Define local variables.                                          |
!     +------------------------------------------------------------------+
      integer  :: ia, ib, ic1, iic1, kc1, id, iid, kd, is, ir, ip, iq, 
     :            iia, iib, iis, iir, iip, iiq, ka, kb, ks, kr, kp, kq, 
     :            j, kk, neqn, kgot, kmax
      integer  :: irow, icol, taskid, numtasks, ierr, isize, istrt, 
     :            iend, i, indx
      integer  :: ipqsym, iabsym, iqssym, ic1dsym,
     :            iapsym, ibqsym, iqrsym, ibc1sym, iprsym
      real (8) :: rk, slater_new
      real (8) :: orba, orbb, orbc1, orbd, orbp, orbq, orbr, orbs, f1
      real (8) :: array1(1000000), array1_local(1000000),
     :            array2(1000000), array2_local(1000000)

      dimension kgot(MXV+1)

      call MPI_COMM_SIZE(MPI_COMM_WORLD,numtasks,ierr)
      call MPI_COMM_RANK(MPI_COMM_WORLD,taskid,ierr)

!     +------------------------------------------------------------------+
!     | Initialize arrays.                                               |
!     +------------------------------------------------------------------+
      do i = 1, nskip_pppp(mxv)
        rk_pppp(i) = 0.0d0
      enddo
      do i = 1, nskip_phhp(mxv)
        rk_phhp(i) = 0.0d0
        rk_hhpp(i) = 0.0d0
      enddo
      do i = 1, nskip_phph(mxv)
        rk_phph(i) = 0.0d0
      enddo
      do i = 1, nskip_pphp(mxv)
        rk_pphp(i) = 0.0d0
        rk_hppp(i) = 0.0d0
      enddo
      do i = 1, nskip_phhh(mxv)
        rk_phhh(i) = 0.0d0
        rk_hhph(i) = 0.0d0
      enddo

      do i = 1, 1000000
        array1(i) = 0.0
        array2(i) = 0.0
        array1_local(i) = 0.0
        array2_local(i) = 0.0
      enddo
 
!     +------------------------------------------------------------------+
!     | Call the subroutine whicl computes the allowed multipole pairs.  |
!     +------------------------------------------------------------------+
      call symm_coul

!     +------------------------------------------------------------------+
!     | Start the loops to compute the reduced matrix elements.          |
!     +------------------------------------------------------------------+
      do ip = taskid + 1, nexcit, numtasks
        call virt_indx(ip, iip, orbp, kp)
        do ia = 1, nocc
          call core_indx(ia, iia, orba, ka)
          do iq = 1, nexcit
            call virt_indx(iq, iiq, orbq, kq)
            do ib = 1, nocc
              call core_indx(ib, iib, orbb, kb)

!             +----------------------------------------------------------+
!             | Compuate  <ph||v||ph> ( <qb||v||pa>).                    |
!             +----------------------------------------------------------+
              ipqsym = mtbl(isyme(ip), isyme(iq))
              iabsym = mtbl(isymc(ia), isymc(ib))

              if(iabsym .eq. ipqsym)then
                call findk(kp, kq, ka, kb, kgot, kmax)
                do j = 1 , kmax
                  kk = kgot(j)
                  f1 = (-1)**(orbq + orbb + one + kk)
                  rk = slater_new(iiq, iib, iip, iia , orbq,
     :                                    orbb, orbp, orba, kk)
                  icol = icdqs(iiq, iip, kk)
                  irow= icdab(iib, iia, kk)
                  neqn = nskip_phph(kk) + (irow - 1) * ncqs(kk) + icol

                  rk_phph(neqn) = rk * f1
                enddo
              endif

              iapsym = mtbl(isymc(ia), isyme(ip))
              ibqsym = mtbl(isymc(ib), isyme(iq))
              if(iapsym .eq. ibqsym)then

c     This is coded later.              
c               +---------------------------------------+
c               | Calculate <ph|v|hp>/<pb|v|aq> diagram |
c               +---------------------------------------+
c                call findk(ka, kp, kq, kb, kgot, kmax)
c                do j = 1 , kmax
c                  kk = kgot(j)
c                  f1 = (-1)**(orbp + orbb + one + kk)
c                  rk = slater_new(iip, iib, iia, iiq , orbp,
c     :                                    orbb, orba, orbq, kk)
c                  icol = icdap(iip, iia, kk)
c                  irow = icdap(iib, iiq, kk)
c                  neqn = nskip_phhp(kk) + (irow - 1) * ncap(kk) + icol
c                  rk_phhp(neqn) = rk * f1
c                enddo

!               +--------------------------------------------------------+
!               | Compute <hh||v||pp> (<ab||v||pq> ).                    |
!               +--------------------------------------------------------+
                call findk(kp, ka, kq, kb, kgot, kmax)
                do j = 1 , kmax
                  kk = kgot(j)
                  f1 = (-1)**(orba + orbb + one + kk)
                  rk = slater_new(iia, iib, iip, iiq , orba,
     :                                    orbb, orbp, orbq, kk)
                  icol = icdap(iia, iip, kk)
                  irow = icdap(iib, iiq, kk)
                  neqn = nskip_hhpp(kk) + (irow - 1) * ncap(kk) + icol

                  rk_hhpp(neqn) = rk * f1
                enddo
              endif

!             +----------------------------------------------------------+
!             | Closing the ib loop.                                     |
!             +----------------------------------------------------------+
            enddo

            do ir = 1, nexcit
              call virt_indx(ir, iir, orbr, kr)

              iapsym = mtbl(isymc(ia), isyme(ip))
              iqrsym = mtbl(isyme(iq), isyme(ir))
             
              if(iapsym .eq. iqrsym)then
                call findk(ka, kp, kq, kr, kgot, kmax)
                do j = 1 , kmax
                  kk = kgot(j)

!                 +-------------------------------------------------------+
!                 | Compute <pp||v||hp> (<pr||v||aq> ).                   |
!                 +-------------------------------------------------------+
                  f1 = (-1)**(orbp + orbr + one + kk)
                  rk = slater_new(iip, iir, iia, iiq , orbp,
     :                                    orbr, orba, orbq, kk)
                  icol = icdpa(iip, iia, kk)
                  irow = icdqs(iir, iiq, kk)
                  neqn = nskip_pphp(kk) + (irow - 1) * ncpa(kk) + icol
                  rk_pphp(neqn) = rk * f1

!                 +------------------------------------------------------+
!                 | Compute <hp||v||pp> (<ar||v||pq>).                   |
!                 +------------------------------------------------------+
                  f1 = (-1)**(orba + orbr + one + kk)
                  rk = slater_new(iia, iir, iip, iiq , orba,
     :                                    orbr, orbp, orbq, kk)
                  icol = icdap(iia, iip, kk)
                  irow = icdqs(iir, iiq, kk)
                  neqn = nskip_hppp(kk) + (irow - 1) * ncap(kk) + icol
                  rk_hppp(neqn) = rk * f1
                enddo
              endif
!             +----------------------------------------------------------+
!             | Closing the ir loop.                                     |
!             +----------------------------------------------------------+
            enddo
!           +------------------------------------------------------------+
!           | Closing the iq loop.                                       |
!           +------------------------------------------------------------+
          enddo

          do ib = 1, nocc
            call core_indx(ib, iib, orbb, kb)

            do ic1 = 1, nocc
              call core_indx(ic1, iic1, orbc1, kc1)

              iapsym = mtbl(isymc(ia), isyme(ip))
              ibc1sym = mtbl(isymc(ib), isymc(ic1))

              if(iapsym .eq. ibc1sym)then
                 
                call findk(ka, kp, kb, kc1, kgot, kmax)
                do j = 1 , kmax
                  kk = kgot(j)

!                 +------------------------------------------------------+
!                 | Compute <ph||v||hh> (<pc1||v||ab>).                  |
!                 +------------------------------------------------------+
                  f1 = (-1)**(orbp + orbc1 + one + kk)
                  rk = slater_new(iip, iic1, iia, iib , orbp,
     :                                    orbc1, orba, orbb, kk)
                  icol = icdpa(iip, iia, kk)
                  irow = icdab(iic1, iib, kk)
                  neqn = nskip_phhh(kk) + (irow - 1) * ncpa(kk) + icol
                  rk_phhh(neqn) = rk * f1

!                 +------------------------------------------------------+
!                 | Compute <hh||v||ph> (<ac1||v||pb>).                  |
!                 +------------------------------------------------------+
                  f1 = (-1)**(orba + orbc1 + one + kk)
                  rk = slater_new(iia, iic1, iip, iib , orba,
     :                                    orbc1, orbp, orbb, kk)
                  icol = icdap(iia, iip, kk)
                  irow = icdab(iic1, iib, kk)
                  neqn = nskip_hhph(kk) + (irow - 1) * ncap(kk) + icol

                  rk_hhph(neqn) = rk * f1
                enddo
              endif

!             +----------------------+
!             | Closing the ic1 loop |
!             +----------------------+
            enddo
!           +------------------------+
!           | Closing the ib loop    |
!           +------------------------+
          enddo
!         +--------------------------+
!         | Closing the ia loop      |
!         +--------------------------+
        enddo

        do iq = 1, nexcit
          call virt_indx(iq, iiq, orbq, kq)

          do ir = 1, nexcit
            call virt_indx(ir, iir, orbr, kr)
            iprsym = mtbl(isyme(ip), isyme(ir))

            do is = 1, nexcit
              call virt_indx(is, iis, orbs, ks)
              iqssym = mtbl(isyme(iq), isyme(is))
!             +----------------------------------------------------------+
!             | Compute <pp||v||pp> (<pq||v||rs> ).                      |
!             +----------------------------------------------------------+
              if(iprsym .eq. iqssym)then
                call findk(kr, kp, ks, kq, kgot, kmax)
                do j = 1 , kmax
                  kk = kgot(j)
                  f1 = (-1)**(orbp + orbq + one + kk)
                  rk = slater_new(iip, iiq, iir, iis , orbp,
     :                                    orbq, orbr, orbs, kk)
                  icol = icdpr(iip, iir, kk)
                  irow = icdqs(iiq, iis, kk)
                  neqn = nskip_pppp(kk) + (irow - 1) * ncpr(kk) + icol
                  rk_pppp(neqn) = rk * f1
                enddo
              endif
!             +---------------------+
!             | Closing the is loop |
!             +---------------------+
            enddo
!           +-----------------------+
!           | Closing the ir loop   |
!           +-----------------------+
          enddo
!         +-------------------------+
!         | Closing the iq loop     |
!         +-------------------------+
        enddo
!       +---------------------------+
!       | Closing the ip loop       |
!       +---------------------------+
      enddo

      isize = 1000000
!     +------------------------------------------------------------------+
!     | Collect the <ph||v||hp> and <hh||v||pp> reduced matrix elements. |
!     +------------------------------------------------------------------+
      do i = 1, int(nskip_hhpp(mxv)/isize) + 1
        indx = 0
        istrt = (i-1)*isize + 1
        iend = min(i*isize, nskip_hhpp(mxv))
        do j =  istrt, iend
          indx = indx + 1
          array1(indx) = 0.
          array1_local(indx) = rk_hhpp(j)
        enddo
        call MPI_ALLREDUCE(array1_local,array1,isize,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)
        indx = 0
        do j =istrt, iend
          indx = indx + 1
          rk_hhpp(j) = array1(indx)
          array1_local(indx) = 0.
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Collect the <ph||v||ph> reduced matrix elements.                 |
!     +------------------------------------------------------------------+
      do i = 1, int(nskip_phph(mxv)/isize) + 1
        indx = 0
        istrt = (i-1)*isize + 1
        iend = min(i*isize, nskip_phph(mxv))
        do j =  istrt, iend
          indx = indx + 1
          array1(indx) = 0.
          array1_local(indx) = rk_phph(j)
        enddo
        call MPI_ALLREDUCE(array1_local,array1,isize,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)
        indx = 0
        do j =istrt, iend
          indx = indx + 1
          rk_phph(j) = array1(indx)
          array1_local(indx) = 0.
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Collect the <pp||v||hp> and <hp||v||pp> reduced matrix elements. | 
!     +------------------------------------------------------------------+
      do i = 1, int(nskip_pphp(mxv)/isize) + 1
        indx = 0
        istrt = (i-1)*isize + 1
        iend = min(i*isize, nskip_pphp(mxv))
        do j =  istrt, iend
          indx = indx + 1
          array1(indx) = 0.
          array2(indx) = 0.
          array1_local(indx) = rk_pphp(j)
          array2_local(indx) = rk_hppp(j)
        enddo
        call MPI_ALLREDUCE(array1_local,array1,isize,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)
        call MPI_ALLREDUCE(array2_local,array2,isize,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)
        indx = 0
        do j =istrt, iend
          indx = indx + 1
          rk_pphp(j) = array1(indx)
          rk_hppp(j) = array2(indx)
          array1_local(indx) = 0.
          array2_local(indx) = 0.
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Collect the <ph||v||hh> and <hh||v||ph> reduced matrix elements. |
!     +------------------------------------------------------------------+
      do i = 1, int(nskip_phhh(mxv)/isize) + 1
        indx = 0
        istrt = (i-1)*isize + 1
        iend = min(i*isize, nskip_phhh(mxv))
        do j =  istrt, iend
          indx = indx + 1
          array1(indx) = 0.
          array2(indx) = 0.
          array1_local(indx) = rk_phhh(j)
          array2_local(indx) = rk_hhph(j)
        enddo
        call MPI_ALLREDUCE(array1_local,array1,isize,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)
        call MPI_ALLREDUCE(array2_local,array2,isize,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)
        indx = 0
        do j =istrt, iend
          indx = indx + 1
          rk_phhh(j) = array1(indx)
          rk_hhph(j) = array2(indx)
          array1_local(indx) = 0.
          array2_local(indx) = 0.
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | The <ph||v||hp> is computed separately as the parallel version   |
!     | produces an error.  Date : 11/06/2009                            |
!     +------------------------------------------------------------------+
      do ip = 1, nexcit
        call virt_indx(ip, iip, orbp, kp)

        do ia = 1, nocc
          call core_indx(ia, iia, orba, ka)

          do iq = 1, nexcit
            call virt_indx(iq, iiq, orbq, kq)

            do ib = 1, nocc
              call core_indx(ib, iib, orbb, kb)

              iapsym = mtbl(isymc(ia), isyme(ip))
              ibqsym = mtbl(isymc(ib), isyme(iq))
              if(iapsym .eq. ibqsym)then

!               +--------------------------------------------------------+
!               | Compute <ph||v||hp> (<pb||v||aq>).                     |
!               +--------------------------------------------------------+
                call findk(ka, kp, kq, kb, kgot, kmax)
                do j = 1 , kmax
                  kk = kgot(j)
                  f1 = (-1)**(orbp + orbb + one + kk)
                  rk = slater_new(iip, iib, iia, iiq , orbp,
     :                                    orbb, orba, orbq, kk)
c                 icol = icdap(iip, iia, kk)
                  icol = icdpa(iip, iia, kk)
                  irow = icdap(iib, iiq, kk)
                  neqn = nskip_phhp(kk) + (irow - 1) * ncpa(kk) + icol
                  rk_phhp(neqn) = rk * f1
                enddo
              endif
            enddo
          enddo
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Compute  <hh||v||hh> ( <bd||v||ac1>).                            |
!     +------------------------------------------------------------------+
      do ia = 1, nocc
        call core_indx(ia, iia, orba, ka)
        do ib = 1, nocc
          call core_indx(ib, iib, orbb, kb)
          iabsym = mtbl(isymc(ia), isymc(ib))

          do ic1 = 1, nocc
            call core_indx(ic1, iic1, orbc1, kc1)
            do id = 1, nocc
              call core_indx(id, iid, orbd, kd)
              ic1dsym = mtbl(isymc(ic1), isymc(id))

              if(iabsym .eq. ic1dsym)then
                call findk(ka, kb, kc1, kd, kgot, kmax)
                do j = 1 , kmax
                  kk = kgot(j)
                  f1 = (-1)**(orbb + orbd + one + kk)
                  rk = slater_new(iib, iid, iia, iic1 , orbb,
     :                                    orbd, orba, orbc1, kk)
                  icol = icdab(iib, iia, kk)
                  irow = icdab(iid, iic1, kk)
                  neqn = nskip_hhhh(kk) + (irow - 1) * ncab(kk) + icol
                  rk_hhhh(neqn) = rk * f1
                enddo
              endif
            enddo
          enddo
        enddo
      enddo

      return
      end


==> rccpac/coulomb/rkval.f <==
!     +------------------------------------------------------------------+
!     | This program file consists of functions which retrieve the       |
!     | two-electron Coulomb reduce matrix elements. For this each       |
!     | function first computes the location index based on the skip     |
!     | information defined in the subroutine 'symm_coul' and retrieves  |
!     | the value from the array where the reduced matrix stored bu the  |
!     | tabulation subroutine 'coul_tab'.                                |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |                                                                  |
!     +------------------------------------------------------------------+

!     +------------------------------------------------------------------+
!     | This function returns the value of <pp||v||pp>.                  |
!     +------------------------------------------------------------------+
      function rkval_pppp(iii, iij, iik, iil, kk)
!     +------------------------------------------------------------------+
      use coul_integral
      implicit none

      integer iii, iij, iik, iil, kk, icol, irow, neqn
      real*8 rkval_pppp
    
      icol = icdpr(iii, iik, kk)
      irow = icdqs(iij, iil, kk)
      neqn = nskip_pppp(kk) + (irow - 1) * ncpr(kk) + icol
      rkval_pppp = rk_pppp(neqn)
      return
      end

!     +------------------------------------------------------------------+
!     | This function returns the value of <hh||v||hh>.                  |
!     +------------------------------------------------------------------+
      function rkval_hhhh(iii, iij, iik, iil, kk)
!     +------------------------------------------------------------------+
      use coul_integral
      implicit none

      integer iii, iij, iik, iil, kk, icol, irow, neqn
      real*8 rkval_hhhh

      icol = icdab(iii, iik, kk)
      irow = icdab(iij, iil, kk)
      neqn = nskip_hhhh(kk) + (irow - 1) * ncab(kk) + icol
      rkval_hhhh = rk_hhhh(neqn)
      return
      end

!     +------------------------------------------------------------------+
!     | This function returns the value of <ph||v||hp>.                  |
!     +------------------------------------------------------------------+
      function rkval_phhp(iii, iij, iik, iil, kk)
!     +------------------------------------------------------------------+
      use coul_integral
      implicit none

      integer iii, iij, iik, iil, kk, icol, irow, neqn
      real*8 rkval_phhp

      icol= icdpa(iii, iik, kk)
      irow= icdap(iij, iil, kk)
      neqn = nskip_phhp(kk) + (irow - 1) * ncpa(kk) + icol
      rkval_phhp = rk_phhp(neqn)
      return
      end

!     +------------------------------------------------------------------+
!     | This function returns the value of <hh||v||pp>.                  |
!     +------------------------------------------------------------------+
      function rkval_hhpp(iii, iij, iik, iil, kk)
!     +------------------------------------------------------------------+
      use coul_integral
      implicit none

      integer iii, iij, iik, iil, kk, icol, irow, neqn
      real*8 rkval_hhpp

      icol = icdap(iii, iik, kk)
      irow = icdap(iij, iil, kk)
      neqn = nskip_hhpp(kk) + (irow - 1) * ncap(kk) + icol
      rkval_hhpp = rk_hhpp(neqn)
      return
      end

!     +------------------------------------------------------------------+
!     | This function returns the value of <ph||v||ph>.                  |
!     +------------------------------------------------------------------+
      function rkval_phph(iii, iij, iik, iil, kk)
!     +------------------------------------------------------------------+
      use coul_integral
      implicit none

      integer iii, iij, iik, iil, kk, icol, irow, neqn
      real*8 rkval_phph

      icol = icdqs(iii, iik, kk)
      irow = icdab(iij, iil, kk)
      neqn = nskip_phph(kk) + (irow - 1) * ncqs(kk) + icol
      rkval_phph = rk_phph(neqn)
      return
      end

!     +------------------------------------------------------------------+
!     | This function returns the value of <hp||v||pp>.                  |
!     +------------------------------------------------------------------+
      function rkval_hppp(iii, iij, iik, iil, kk)
!     +------------------------------------------------------------------+
      use coul_integral
      implicit none

      integer iii, iij, iik, iil, kk, irow, icol, neqn
      real*8 rkval_hppp

      icol = icdap(iii, iik, kk)
      irow = icdqs(iij, iil, kk)
      neqn = nskip_hppp(kk) + (irow - 1) * ncap(kk) + icol
      rkval_hppp = rk_hppp(neqn)
      return
      end

!     +------------------------------------------------------------------+
!     | This function returns the value of <pp||v||hp>.                  |
!     +------------------------------------------------------------------+
      function rkval_pphp(iii, iij, iik, iil, kk)
!     +------------------------------------------------------------------+
      use coul_integral
      implicit none

      integer iii, iij, iik, iil, kk, icol, irow, neqn
      real*8 rkval_pphp

      icol = icdpa(iii, iik, kk)
      irow = icdqs(iij, iil, kk)
      neqn = nskip_pphp(kk) + (irow - 1) * ncpa(kk) + icol
      rkval_pphp = rk_pphp(neqn)
      return
      end

!     +------------------------------------------------------------------+
!     | This function returns the value of <hh||v||ph>.                  |
!     +------------------------------------------------------------------+
      function rkval_hhph(iii, iij, iik, iil, kk)
!     +------------------------------------------------------------------+
      use coul_integral
      implicit none

      integer iii, iij, iik, iil, kk, irow, icol, neqn
      real*8 rkval_hhph

      icol = icdap(iii, iik, kk)
      irow = icdab(iij, iil, kk)
      neqn = nskip_hhph(kk) + (irow - 1) * ncap(kk) + icol
      rkval_hhph = rk_hhph(neqn)
      return
      end
   
!     +------------------------------------------------------------------+
!     | This function returns the value of <ph||v||hh>.                  |
!     +------------------------------------------------------------------+
      function rkval_phhh(iii, iij, iik, iil, kk)
!     +------------------------------------------------------------------+
      use coul_integral
      implicit none

      integer iii, iij, iik, iil, kk, irow, icol, neqn
      real*8 rkval_phhh

      icol = icdpa(iii, iik, kk)
      irow = icdab(iij, iil, kk)
      neqn = nskip_phhh(kk) + (irow - 1) * ncpa(kk) + icol
      rkval_phhh = rk_phhh(neqn)
      return
      end


==> rccpac/coulomb/slater.f <==
!     +------------------------------------------------------------------+
!     | This function computes the reduced matrix element of the         |
!     | two-electron Coulomb integral. It calls the subroutine 'yzk'.    |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'basis' and 'comdata'.         |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      real*8 function slater (ia,ib,ic,id,k)
!     +------------------------------------------------------------------+
      use param
      use basis
      use comdata


      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      Integer  :: i, ia, ib, ic, id, k
      Real (8) :: result

!     +------------------------------------------------------------------+
!     | Call 'yzk' to compute the Hartree functions.                     |
!     +------------------------------------------------------------------+
      call yzk (k, ib, id)

!     +------------------------------------------------------------------+
!     | Tabulate the Hartree function multiplied by the orbital of the   |
!     | electron in the second coordinate.                               |
!     +------------------------------------------------------------------+
      ta(1) = zero
      do 1 i = 2, mtp
         ta(i) =  (pf(i, ia) * pf(i, ic) + qf(i, ia) * qf(i, ic))
     :           * rpor(i) * tb(i)
    1 continue

!     +------------------------------------------------------------------+
!     | Carry out the radial integral in the coordinates of the second   |
!     | electron.                                                        |
!     +------------------------------------------------------------------+
      call quad (result)
      slater = result

      return
      end


==> rccpac/coulomb/slater_new.f <==
************************************************************************
      function slater_new(ii, jj, kk, ll, orbi, orbj, orbk, orbl, l1)
************************************************************************
      use param

      implicit none
      include 'mpif.h'

c     +-----------------------------------+
c     | Input orbital indices & multipole |
c     +-----------------------------------+
      Integer ii, jj, kk, ll, l1

c     +------------------------+
c     | Total angular momentum |
c     +------------------------+
      Real*8  orbi, orbj, orbk, orbl

c     +------------------+
c     | Real*8 functions |
c     +------------------+
      Real*8  slater_new, dr, slater

c     +------------------------+
c     | Local real*8 variables |
c     +------------------------+
      Real*8  ak, f1, f2, f3, zero, half, one, two

      data zero, half, one, two/0.0d0, 0.50d0, 1.0d0, 2.0d0/

      ak = dfloat(l1)
      f1 = dr(orbi, ak, orbk, half, zero, -half)
      f2 = dr(orbj, ak, orbl, half, zero, -half)
      f3 = dsqrt((two * orbi + 1) * (two * orbj + 1)*
     :         (two * orbk + 1) * (two * orbl + 1))
c     f4 = (- one)**(l1 + orbi + orbj + 1)
      slater_new = f1 * f2 * f3 * slater(ii, jj, kk, ll, l1)

      return
      end


==> rccpac/coulomb/symm_coul.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the skip and storage index of the       |
!     | two-electron Coulomb reduced matrix elements.                    |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013: Dilip Angom                                 |
!     |       Modified to use the module 'basis'.                        |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine symm_coul
!     +------------------------------------------------------------------+
      use coul_integral
      use basis

      implicit none

!     +------------------------------------------------------------------+
!     | Define local variables.                                          |
!     +------------------------------------------------------------------+
      Integer  :: ia, ip, ka, kp, iia, iip, ib, iq, iib, iiq, numtasks,
     :            kb, kq, taskid, ierr, ir, iir, kr, is, iis, ks, npppp,
     :            lpppp, stat(MPI_Status_Size)
      Integer  :: kgot, kmax, i, j, k, kk
      real (8) :: orba, orbb, orbp, orbq, orbr, orbs

      dimension kgot(MXV+1)

      call MPI_COMM_SIZE(MPI_COMM_WORLD,numtasks,ierr)
      call MPI_COMM_RANK(MPI_COMM_WORLD,taskid,ierr)

!     +------------------------------------------------------------------+
!     | Initialize skip and multipole indexing arrays.                   |
!     +------------------------------------------------------------------+
      do i = 0, mxv
        nskip_pppp(i) = 0
        nskip_hhhh(i) = 0
        nskip_phph(i) = 0
        nskip_phhp(i) = 0
        nskip_hhpp(i) = 0
        nskip_pphp(i) = 0
        nskip_hppp(i) = 0
        nskip_hhph(i) = 0
        nskip_phhh(i) = 0
        ncpr(i) = 0
        ncqs(i) = 0
        ncab(i) = 0
        ncap(i) = 0
        ncpa(i) = 0
        do j = 1, MNOCC
          do k = 1, MNOCC
            icdab(k, j, i) = 0
          enddo
        enddo
        do j = 1, MNEXC
          do k = 1, MNEXC
            icdpr(k, j, i) = 0
            icdqs(k, j, i) = 0
          enddo
        enddo
        do j = 1, MNBAS
          do k = 1, MNBAS
            icdap(k, j, i) = 0
            icdpa(k, j, i) = 0
          enddo
        enddo

      enddo

!     +------------------------------------------------------------------+
!     | Define skip for the reduced matrix of <pp||v||pp> type.          |
!     +------------------------------------------------------------------+
      do ip = taskid + 1, nexcit, numtasks
        call virt_indx(ip, iip, orbp, kp)
        do ir = 1, nexcit
          call virt_indx(ir, iir, orbr, kr)
          call findk(kp, kr, kp, kr, kgot, kmax)
          do i = 1, kmax
            kk = kgot(i)
            ncpr(kk) = ncpr(kk) + 1
            icdpr(iip, iir, kk) = ncpr(kk)
          enddo
        enddo
      enddo
      do iq = 1, nexcit
        call virt_indx(iq, iiq, orbq, kq)
        do is = 1, nexcit
          call virt_indx(is, iis, orbs, ks)
          call findk(kq, ks, kq, ks, kgot, kmax)
          do i = 1, kmax
            kk = kgot(i)
            ncqs(kk) = ncqs(kk) + 1
            icdqs(iiq, iis, kk) = ncqs(kk)
          enddo
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Define skip for the reduced matrix of <hh||v||hh> type.          | 
!     +------------------------------------------------------------------+
      do ia = 1, nocc
        call core_indx(ia, iia, orba, ka)
        do ib = 1, nocc
          call core_indx(ib, iib, orbb, kb)
          call findk(ka, kb, ka, kb, kgot, kmax)
          do i = 1, kmax
            kk = kgot(i)
            ncab(kk) = ncab(kk) + 1
            icdab(iia, iib, kk) = ncab(kk)
          enddo
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Define skip for reduced matrix element of <ph||v||hp> type.      |
!     +------------------------------------------------------------------+
      do ia = 1, nocc
        call core_indx(ia, iia, orba, ka)
        do ip = 1, nexcit
          call virt_indx(ip, iip, orbp, kp)
          call findk(ka, kp, ka, kp, kgot, kmax)
          do i = 1, kmax
            kk = kgot(i)
            ncap(kk) = ncap(kk) + 1
            ncpa(kk) = ncpa(kk) + 1
            icdap(iia, iip, kk) = ncap(kk)
            icdpa(iip, iia, kk) = ncpa(kk)
          enddo
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Compute the skip information of the reduced matrix elements.     |
!     +------------------------------------------------------------------+
      do i = 1, mxv

!       +----------------------------------------------------------------+
!       | <ph||v||hp> type of reduced matrix elements.                   |
!       +----------------------------------------------------------------+
        nskip_phhp(i) = nskip_phhp(i-1) + (ncpa(i-1) * ncap(i-1))

!       +----------------------------------------------------------------+
!       | <hh||v||hh> type of reduced matrix elements.                   |
!       +----------------------------------------------------------------+
        nskip_hhhh(i) = nskip_hhhh(i-1) + (ncab(i-1) * ncab(i-1))

!       +----------------------------------------------------------------+
!       | <ph||v||ph> type of reduced matrix elements.                   |
!       +----------------------------------------------------------------+
        nskip_phph(i) = nskip_phph(i-1) + (ncqs(i-1) * ncab(i-1))

!       +----------------------------------------------------------------+
!       | <pp||v||pp> type of reduced matrix elements.                   |
!       +----------------------------------------------------------------+
        nskip_pppp(i) = nskip_pppp(i-1) + (ncpr(i-1) * ncqs(i-1))

!       +----------------------------------------------------------------+
!       | <hh||v||pp> type of reduced matrix elements.                   |
!       +----------------------------------------------------------------+
        nskip_hhpp(i) = nskip_hhpp(i-1) + (ncap(i-1) * ncap(i-1))

!       +----------------------------------------------------------------+
!       | <pp||v||hp> type of reduced matrix elements.                   |
!       +----------------------------------------------------------------+
        nskip_pphp(i) = nskip_pphp(i-1) + (ncpa(i-1) * ncqs(i-1))

!       +----------------------------------------------------------------+
!       | <hp||v||pp> type of reduced matrix elements.                   |
!       +----------------------------------------------------------------+
        nskip_hppp(i) = nskip_hppp(i-1) + (ncap(i-1) * ncqs(i-1))

!       +----------------------------------------------------------------+
!       | <ph||v||hh> type of reduced matri elements.                    |
!       +----------------------------------------------------------------+
        nskip_phhh(i) = nskip_phhh(i-1) + (ncpa(i-1) * ncab(i-1))

!       +----------------------------------------------------------------+
!       | <hh||v||ph> type of reduced matrix elements.                   |
!       +----------------------------------------------------------------+
        nskip_hhph(i) = nskip_hhph(i-1) + (ncap(i-1) * ncab(i-1))
      enddo

!     +------------------------------------------------------------------+
!     | Allocate memory to arrays which store the reduced matrices.      |
!     +------------------------------------------------------------------+
      allocate (rk_phhp(nskip_phhp(MXV)))
      allocate (rk_hhhh(nskip_hhhh(MXV)))
      allocate (rk_phph(nskip_phph(MXV)))
      allocate (rk_pppp(nskip_pppp(MXV)))
      allocate (rk_hhpp(nskip_hhpp(MXV)))
      allocate (rk_pphp(nskip_pphp(MXV)))
      allocate (rk_hppp(nskip_hppp(MXV)))
      allocate (rk_phhh(nskip_phhh(MXV)))
      allocate (rk_hhph(nskip_hhph(MXV)))

!     +------------------------------------------------------------------+
!     | Initialize the dynamically allocated arrays.                     |
!     +------------------------------------------------------------------+
      do i = 1, nskip_pppp(mxv)
        rk_pppp(i) = 0.0
      enddo
      do i = 1, nskip_hhhh(mxv)
        rk_hhhh(i) = 0.0
      enddo
      do i = 1, nskip_phhp(mxv)
        rk_phhp(i) = 0.0
        rk_hhpp(i) = 0.0
      enddo
      do i = 1, nskip_phph(mxv)
        rk_phph(i) = 0.0
      enddo
      do i = 1, nskip_pphp(mxv)
        rk_pphp(i) = 0.0
        rk_hppp(i) = 0.0
      enddo
      do i = 1, nskip_phhh(mxv)
        rk_phhh(i) = 0.0
        rk_hhph(i) = 0.0
      enddo

!     +------------------------------------------------------------------+
!     | Master collects the number of local pppp integrals from          |
!     | the slave processors and calculates the total number.            |
!     +------------------------------------------------------------------+
      lpppp = nskip_pppp(MXV)
      if (taskid .eq. MASTER) then
        npppp = lpppp
        do i = 1, numtasks-1
          call MPI_Recv(lpppp, 1, MPI_Integer, i, 1, MPI_COMM_WORLD, stat, ierr)
          npppp = npppp + lpppp
        enddo
      else 
        call MPI_Send(lpppp, 1, MPI_Integer, MASTER, 1, MPI_COMM_WORLD, ierr)
      endif

!     +------------------------------------------------------------------+
!     | Write number of integrals in each category to STDOUT.            |
!     +------------------------------------------------------------------+
      if(taskid .eq. MASTER) then
         write(STDOUT, 100)
         write(STDOUT, 200),nskip_phhp(MXV), nskip_hhhh(MXV),
     :                      nskip_phph(MXV), npppp,
     :                      nskip_hhpp(MXV), nskip_pphp(MXV),
     :                      nskip_hppp(MXV), nskip_phhh(MXV),
     :                      nskip_hhph(MXV)
      endif
      return

!     +------------------------------------------------------------------+
!     | Format statements.                                               |
!     +------------------------------------------------------------------+
 100  format('--------------------------------------------------------',
     &       '-----------------------', /,8x, '++Entering coul_tab to ',
     &       'tabulate two-electron Coulomb integrals++', /, '--------',
     &       '--------------------------------------------------------',
     &       '---------------', //)
 200  format(' The maximum number of <ph|v|hp> ( nskip_phhp) is: ', i12,/,
     :       23x,'<hh|v|hh> ( nskip_hhhh) is: ', i12, /,
     :       23x,'<ph|v|ph> ( nskip_phph) is: ', i12, /,
     :       23x,'<pp|v|pp> ( nskip_pppp) is: ', i12, /,
     :       23x,'<hh|v|pp> ( nskip_hhpp) is: ', i12, /,
     :       23x,'<pp|v|hp> ( nskip_pphp) is: ', i12, /,
     :       23x,'<hp|v|pp> ( nskip_hppp) is: ', i12, /,
     :       23x,'<ph|v|hh> ( nskip_phhh) is: ', i12, /,
     :       23x,'<hh|v|ph> ( nskip_hhph) is: ', i12, /)

      end


==> rccpac/coulomb/yzk.f <==
************************************************************************
      subroutine yzk (k,i,j)
************************************************************************
*-----------------------------------------------------------------------
*   ----------------   section 09   subprogram 32   ----------------   *
*                                                                      *
*   This subroutine evaluates hartree y- and z-functions:              *
*                                                                      *
*               (k)            (k)           (k)                       *
*              y   (i,j;r) =  z   (i,j;r) + w   (i,j;r)                *
*                                                                      *
*   where                                                              *
*                                                                      *
*    (k)                                                               *
*   z   (i,j;r) =  i ( (s/r)   (p (s)*p (s) + q (s)*q (s)) ; 0 - r )   *
*                                i     j       i     j                 *
*                                                                      *
*   where                                                              *
*                                                                      *
*    (k)                    k+1                                        *
*   w   (i,j;r) =  i ( (r/s)   (p (s)*p (s) + q (s)*q (s)) ; r -       *
*                                i     j       i     j    infinity )   *
*                                                                      *
*   where  i ( g(r,s) ; range )  denotes the integral of g(r,s) over   *
*   range  in  s .  The y-function is tabulated in  common/tatb/  in   *
*   array  tb , the z-function in array ta .                           *
*                                                                      *
*   Subroutines called: draw                                           *
*                                                                      *
*   Written by Farid A Parpia, at Oxford   last updated: 13 Nov 1989   *
*                                                                      *
*-----------------------------------------------------------------------
************************************************************************
      use param
      use basis
      use comdata

      implicit none
      include 'mpif.h'

c     +-------------------------+
c     | Local integer variables |
c     +-------------------------+
      Integer ii, k, i, j, mtpp1, mtpp3, mtpp4, np4, kk

c     +------------------------+
c     | Local real*8 variables |
c     +------------------------+
      Real*8  rttk, temp, sum, zklim, dif, wk,  accy,  rhop

      dimension rhop(MN),rttk(MN),wk(MN),temp(MN)
*                         
      accy = 1.0d-12
c     +------------------------k----------------------+
c     |  For  k > 0  compute  r   and store in  rttk  |
c     +-----------------------------------------------+
*
      if (k .gt. 0) then
         do 1 ii = 2,n+4
            rttk(ii) = r(ii)**k
    1    continue
      endif
*
c     +----------------------------------------------------------------+
c     |  Determine maximum tabulation point as location beyond which   |
c     |  rhop  (see comment statements below) would be zero; determine |
c     |  other important locations                                     |
c     +----------------------------------------------------------------+
*
c     mtp = min (mf(i),mf(j))
      mtpp1 = mtp+1
      mtpp3 = mtp+3
      mtpp4 = mtp+4
*
c     +--------------------------------------------------------------+
c     |  compute rp(s)*(p (s)*p (s)+q (s)*q (s)) and store in rhop   |
c     |                  i     j     i     j                         |
c     +--------------------------------------------------------------+
*
      do 2 ii = 2,mtp
         rhop(ii) = rp(ii)*(pf(ii,i)*pf(ii,j)+qf(ii,i)*qf(ii,j))
    2 continue
*
c     +------------------------------------+
c     |  Fill array temp with r**k * rhop  |
c     +------------------------------------+
*
      temp(1) = zero
      if (k .eq. 0) then
         do 3 ii = 2,mtp
            temp(ii) = rhop(ii)
    3    continue
      else
         do 4 ii = 2,mtp
            temp(ii) = rttk(ii)*rhop(ii)
    4    continue
      endif
*
c     +-----------------------------------------+
c     |  Set an additional four points to zero  |
c     +-----------------------------------------+
*
      do 5 ii = mtpp1,mtpp4
         temp(ii) = zero
    5 continue
*
c     +--------------------------------------------+
c     |                                    k       |
c     |  Compute the first few values of  r  * zk  |
c     |  using semi-open newton-cotes formulae     |
c     +--------------------------------------------+
*
      ta(1) = zero
      do 7 ii = 2,4
         sum = zero
         do 6 kk = 2,5
            sum = sum+cnc5c(kk,ii)*temp(kk)
    6    continue
         ta(ii) = sum
    7 continue

c     +------------------------------------------------------+
c     |                        k                             |
c     |  Compute remainder of r  * zk: march out to mtp+3;   |
c     |  use closed newton-cotes formula                     |
c     +------------------------------------------------------+
*
      do 8 ii = 5,mtpp3
         ta(ii) = ta(ii-4)+c1*(temp(ii-4)+temp(ii  ))
     :                    +c2*(temp(ii-3)+temp(ii-1))
     :                    +c3* temp(ii-2)
    8 continue
*
c     +-----------------------------------------------------------+
c     |                                      k   (k)              |
c     |  Determine the asymptotic value of  r * z                 |
c     |                                                           |
c     |                  (0)                                      |
c     |  correction to  z   : in the manner of  c froese fischer, |
c     |  the hartree-fock method for atoms, john wiley & sons,    |
c     |  new york, 1977, p 235.                                   |
c     |                                                           |
c     +-----------------------------------------------------------+

      if (k .eq. 0) then
*
         if (i .eq. j) then
            zklim = one
         else
            zklim = zero
         endif
*
         do 10 kk = mtpp3,mtp,-1
            dif = ta(kk)-zklim
            if (abs (dif) .gt. accy) then
               do 9 ii = kk,2,-4
                  ta(ii) = ta(ii)-dif
    9          continue
            endif
   10    continue
*
      else
*
         zklim = ta(mtpp3)
*
      endif
*
c     +------------------------------------------+
c     |  Tabulate  zk  for entire internal grid  |
c     +------------------------------------------+
*
      if (k .eq. 0) then
*
         do 11 ii = mtpp4,n
            ta(ii) = zklim
   11    continue
*
      else
*
         do 12 ii = 2,mtpp3
            ta(ii) = ta(ii)/rttk(ii)
   12    continue
*
         do 13 ii = mtpp4,n
            ta(ii) = zklim/rttk(ii)
   13    continue
*
      endif
*
c     +-----------------------------+
c     |  Start array wk / r**(k+1)  |
c     +-----------------------------+
*
      np4 = n+4
      do 14 ii = np4,mtpp1,-1
         wk(ii) = zero
   14 continue
*
c     +--------------------------------------+
c     |            k+1                       |
c     |  Compute  r       and store in rttk  |
c     +--------------------------------------+
*
      if (k .gt. 0) then
         do 15 ii = 2,n
            rttk(ii) = rttk(ii)*r(ii)
   15    continue
      endif
*
c     +-----------------------------------------+
c     |  Fill array temp with rhop / r**(k+1) ; |
c     |  set temp(1) = zero to avoid 0/0 case   |
c     +-----------------------------------------+
*
      temp(1) = zero
      if (k .eq. 0) then
         do 16 ii = 2,mtp
            temp(ii) = rhop(ii)/r(ii)
   16    continue
      else
         do 17 ii = 2,mtp
            temp(ii) = rhop(ii)/rttk(ii)
   17    continue
      endif
*
c     +---------------------------------------+
c     |  Compute remainder of wk / r**(k+1):  |
c     |  march in to the origin               |
c     +---------------------------------------+
*
      do 18 ii = mtp,2,-1
         wk(ii) = wk(ii+4)+c1*(temp(ii  )+temp(ii+4))
     :                    +c2*(temp(ii+1)+temp(ii+3))
     :                    +c3*(temp(ii+2))
   18 continue
      wk(1) = zero
*
c     +--------------+
c     |  Compute wk  |
c     +--------------+
*
      if (k .eq. 0) then
         do 19 ii = 2,mtp
            wk(ii) = wk(ii)*r(ii)
   19    continue
      else
         do 20 ii = 2,mtp
            wk(ii) = wk(ii)*rttk(ii)
   20    continue
      endif
*
c     +---------------------+
c     |  Assemble solution  |
c     +---------------------+
*
      tb(1) = zero
      do 21 ii = 2,n
         tb(ii) = ta(ii)+wk(ii)
   21 continue

c     +------------------------------------+
c     |  The yk factors are multiplied by  | 
c     |  alpha when appropriate            |
c     +------------------------------------+

*     if(iyk.ne.0)then
*     do 997 iii=1,n
*        tb(iii)=tb(iii)*alpha(k+1)
* 997 continue
*     endif
*
c     +------------------+
c     |  Debug printout  |
c     +------------------+
*
*     if (itc(13) .ne. 0) then
*        write (ipd,300) k,np(i),nh(i),np(j),nh(j)
*        nb3 = n/3
*        if (3*nb3 .eq. n) then
*           nrows = nb3
*        else
*           nrows = nb3+1
*        endif
*        do 22 ii = 1,nrows
*           ii1 = ii
*           ii2 = ii1+nrows
*           ii3 = ii2+nrows
*           if (ii3 .le. n) then
*              write (ipd,301) r(ii1),tb(ii1),r(ii2),tb(ii2),
*    :                         r(ii3),tb(ii3)
*           elseif (ii2 .le. n) then
*              write (ipd,301) r(ii1),tb(ii1),r(ii2),tb(ii2)
*           else
*              write (ipd,301) r(ii1),tb(ii1)
*           endif
*  22    continue
*     endif
*
      return
*
* 300 format (///'  (',1i1,')'
*    :          /' y   (',1i2,1a2,',',1i2,1a2,';r) :'
*    :         //3(' --------- r --------- ------- y (r) -------'))
* 301 format (1p,6(1x,1d21.14))
*
      end


==> rccpac/diis.f <==
!     +------------------------------------------------------------------+
!     |  This subroutine does the Direct Inversion in the Iterative      |
!     |  Suspace ( DIIS) proposed in                                     |
!     |     P. Pulay,                                                    |
!     |     Convergence acceleration of iterative sequences. The case    |
!     |     of SCF iteration, Chem. Phys. Letters 73, 393 (1980).        |
!     |  based on the results of previous 'ndiis' iterations.            |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    Dilip Angom                               12 April, 2009      |
!     |                                                                  |
!     |  Modification history                                            |
!     |    01 July  2016: D. Angom                                       |
!     |      Modified to include the array d0clus in the module 'diisdat'|
!     |      and pass the cluster amplitude array as an argument. With   |
!     |      modification this subroutine is common to 0v and 1v driver  |
!     |      subroutines.                                                |
!     |                                                                  |
!     +------------------------------------------------------------------+

!     +------------------------------------------------------------------+
      subroutine diis(nsing, ndbl, ndiis, nwclus, taskid)
!     +------------------------------------------------------------------+
      use param
      use diisdat
 
      implicit none 
      include 'mpif.h'

      integer nmax
      parameter(nmax=5)
      
!     +------------------------------------------------------------------+
!     | Define local variables.                                          |
!     +------------------------------------------------------------------+
      integer  :: ii, jj, kk, nsing, ndbl, ndiis, neq, taskid
      real (8) :: amat(nmax,nmax), bmat(nmax), xmat(nmax)
      real (8) :: nwclus(MDIM), sum

!     +------------------------------------------------------------------+
!     | Initialize matrix arrays.                                        |
!     +------------------------------------------------------------------+
      do ii = 1, nmax
        do jj = 1, nmax
          amat(jj, ii) = 0.0d0
        enddo
        bmat(ii) = 0.0d0
        xmat(ii) = 0.0d0
      enddo

!     +------------------------------------------------------------------+
!     | Compute  inner product of error vectors                          |
!     |   a_ij = <delta t_i|delta t_j>, for i, j <= 5;                   |
!     |   a_6j =  -1.0  for j <= 5 and a_66 = 0.0                        |
!     | By definition ith residual vector                                |
!     |         delta t_i = t_(i+1) - t_i                                |
!     +------------------------------------------------------------------+
      if(taskid .eq. MASTER) write(STDOUT, 100)
      neq = ndiis + 1
      do ii = 1, ndiis
        do jj = ii, ndiis
          sum = 0.0d0
          do kk = 1, nsing+ndbl
            sum = sum + (d0clus(kk, ii+1) - d0clus(kk, ii))*
     &                  (d0clus(kk, jj+1) - d0clus(kk, jj))
          enddo
          amat(ii, jj) = sum
          amat(jj, ii) = sum
          if(taskid .eq. MASTER) write(STDOUT, 200) ii, jj, amat(ii, jj)
        enddo  
        bmat(ii)    =  0.0d0
        amat(ii, neq) = -1.0d0         
        amat(neq, ii) = -1.0d0
      enddo

      bmat(neq)     = -1.0d0
      amat(neq,neq) = 0.0d0

!     +------------------------------------------------------------------+
!     | Calculate coefficients c_i and initialize clus0.                 |
!     +------------------------------------------------------------------+
      call ludecomp(neq, amat, bmat, xmat)
      if(taskid .eq. MASTER) then
         write(STDOUT, 300)
         write(STDOUT, 400) (xmat(ii),ii=1,neq)
      endif 
      do ii = 1, MDIM
        nwclus(ii) = 0.0d0
      enddo

!     +------------------------------------------------------------------+
!     | Move the (i+1)th solution to ith location and compute new        |
!     | solution as linear combination of previous ones.                 |
!     +------------------------------------------------------------------+
      do ii = 1, ndiis
        do jj = 1, MDIM
          nwclus(jj) = nwclus(jj) + xmat(ii) * d0clus(jj, ii + 1)
        enddo
      enddo 
      return
 100  format (7x, 'DIIS matrix elements' )
 200  format (11x, i1, 4x, i1, d14.6 )
 300  format (7x, 'DIIS solution')
 400  format (11x, d14.6, 4x, d14.6, 4x, d14.6)

      end

!     +------------------------------------------------------------------+
!     | This program implements Gauss elimination and back               |
!     | substitution to solve a set of linear algebraic equations.       |
!     |                                                                  |
!     |    Written by Dilip Angom          September 11, 2007            |
!     +------------------------------------------------------------------+
      subroutine LUDecomp(neq, amat, bmat, xmat)
!     +------------------------------------------------------------------+

      implicit none
      integer nmax
      parameter(nmax=5)

      integer  :: neq, ii, jj, kk
      real (8) :: sum, mult
      real (8) :: lmat(nmax, nmax), umat(nmax,nmax), ymat(nmax)
      real (8) :: amat(nmax, nmax), bmat(nmax), xmat(nmax)

!     +------------------------------------------------------------------+
!     | Initialize the L and U matrices.                                 |
!     +------------------------------------------------------------------+
      do ii = 1, nmax
         do jj = 1, nmax
           lmat(jj, ii) = 0
           umat(jj, ii) = 0
         enddo
      enddo

!     +------------------------------------------------------------------+
!     | Implement Crout's reduction method to calculate L and U          |
!     +------------------------------------------------------------------+
!     | First set the diagonal elements of U to unity                    |
!     +------------------------------------------------------------------+
      do ii = 1, neq
        umat(ii, ii) = 1.0d0
      enddo
      do ii = 1, neq

!       +----------------------------------------------------------------+
!       | Calculate the matrix elements of L, the working                |
!       | equation is ( for j=1, i)                                      |
!       |     l_ij = a_ij - sum_k(1 to i-1) ( l_ik*u_kj)                 |
!       +----------------------------------------------------------------+
        do jj = 1, ii
           sum = 0
           do kk = 1, ii -1
              sum = sum + lmat(ii, kk)*umat(kk, jj)
           enddo 
           lmat(ii, jj) = amat(ii, jj) - sum
        enddo

!       +----------------------------------------------------------------+
!       | Calculate the matrix elements of L, the working                |
!       | equation is ( for j=i+1, n)                                    |
!       |     u_ij = [a_ij - sum_k(1 to i-1) ( l_ik*u_kj)]/l_ii          |
!       +----------------------------------------------------------------+
        do jj = ii + 1, neq
           sum = 0
           do kk = 1, ii -1
              sum = sum + lmat(ii, kk)*umat(kk, jj)
           enddo   
           umat(ii, jj) = (amat(ii, jj) - sum)/lmat(ii, ii)
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Implement forward substitution to solve Ly=B.                    |
!     |        y_i = [ b_i - sum_j(1 to i-1)(l_ij*y_j) ]/l_ii            |
!     +------------------------------------------------------------------+
      ymat(1) = bmat(1)/lmat(1, 1)
      do ii = 2, neq
         sum = 0
         do jj = 1, ii-1
            sum = sum + lmat(ii, jj)*ymat(jj)
         enddo
         ymat(ii) = (bmat(ii) - sum)/lmat(ii, ii)
      enddo

!     +------------------------------------------------------------------+
!     | Do back substitution to get the solutions.                       |
!     |         x_i = [y_i - sum_j(i+1 to n) (u_ij*x_j)]/u_ii            |
!     +------------------------------------------------------------------+
      xmat(neq) = ymat(neq)/umat(neq, neq)
      do ii = neq-1, 1, -1
         sum = 0
         do jj = ii+1, neq 
           sum = sum + xmat(jj)* umat(ii, jj)
         enddo
         xmat(ii) = (ymat(ii) - sum)/umat(ii, ii)
      enddo

!     +------------------------------------------------------------------+
!     | Print the solutions.                                             |
!     +------------------------------------------------------------------+
!     write(*, *) 'Solution is'
!     write(*, *) (xmat(ii), ii=1, neq)

      return
      end


==> rccpac/dr.f <==
!******************************************************************
      function dr(cj1, cj2, j3, cm1, cm2, m3)
!******************************************************************
!     +----------------------------------------+
!     |  programe to calculate the 3j symbols  |
!     +----------------------------------------+

      implicit none
      include 'mpif.h'
  
!     +-----------------+
!     | Local variables |
!     +-----------------+
      Integer  :: numin, numax, kmi, kma, k

!     +------------------------+
!     | Real variables         |
!     +------------------------+
      real (8) :: cj1, cj2, j3, cm1, cm2, m3, dr, fact
      real (8) :: ddr, xnum, a, b, c, d, e, f, cj, ck, term, ci

      ddr = 0.d0

      if(abs(cm1 + cm2 + m3) .gt. 0.1d0)go to 80
       if(abs(cm1) .gt. cj1 + 0.1d0)go to 80
         if(abs(cm2) .gt. cj2 + 0.1d0)go to 80
           if(abs(cm1 + cm2) .gt. j3 + 0.1d0)go to 80
             if((cj1 + cj2) .lt. j3 - 0.1d0)go to 80
               if(abs(cj1 - cj2) .gt. j3 + 0.1d0)go to 80

                 xnum=fact(j3 + cj1 - cj2, j3 + cj2 + cj1 + 1)
     &                *fact(j3 - cj1 + cj2, cj1 - cm1) *
     &                 fact(cj1 + cj2 - j3, cj1 + cm1) *
     &                 fact(j3 + m3, cj2 - cm2) * 
     &                  fact(j3 - m3, cj2 + cm2)

                 xnum = sqrt(xnum)
                 a = -cj1 + cm1
                 b = cj2 - cj1 - m3
                 c = cj2 + j3 + cm1
                 d = -cj1 + cj2 + j3
                 e = j3 - m3
                 numin = 0

                 if(b .gt. 0.d0)numin = b + 0.1d0
                   numax = c + 0.1d0

                   if(c .gt. d + 0.1d0)numax = d + 0.1d0
                     f = numax

                     if(f .gt. e + 0.1d0)numax = e + 0.1d0
                       cj = cj1 + cm2 - m3
                       kmi = numin + 1
                       kma = numax + 1

                       do 1 k = kmi, kma
                         ck = k - 1
                         term = fact(1.d0, d - ck) * 
     &                          fact(c - ck, e - ck)
     &                       * fact(ck - a, ck - b) * fact(1.d0, ck)
                         ci = dmod(cj + ck, 2.d0)

                         if(dabs(ci) .gt. 0.5d0)term = - term
                           ddr = ddr + term

   1                   continue

                       ddr = ddr * xnum
  80  dr = ddr

      return
      end


==> rccpac/fact.f <==

*************************************************************************
      function fact(cj1, cj2)
*************************************************************************
      implicit none

c     +-------------------------+
c     | Local integer variables |
c     +-------------------------+
      Integer  :: n, k, i

c     +------------------------+
c     | Local real*8 variables | 
c     +------------------------+
      real (8) :: cj1, cj2, cjx, cjy, hr, r
      
c     +------------------+
c     | Real*8 functions |
c     +------------------+
      real (8) :: fact

      n = abs(cj1 - cj2)
      r = 1.d0
      if(n .eq. 0)go to 4

        k = 1
        if(cj1 .lt. cj2)k = -1

          cjx = dmax1(cj1, cj2)
          cjy = dmin1(cj1, cj2)
          hr = cjy

          do 1 i = 1, n
            hr = hr + 1.d0
            r = r * hr
  1       continue

          if(k .lt. 0)r = 1.d0 / r

  4   fact = r

      return
      end


==> rccpac/findk.f <==
!     +------------------------------------------------------------------+
!     |  This subroutine computes the allowed multipoles for the         |
!     |  two-electron integral <pq|v|ab>. The computations are done      |
!     |  using 'kappa', the total angular momentum quantum number, of    |
!     |  the orbitals.                                                   |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    Dilip Angom, K.V.P. Latha                 7th, January 2005   |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine findk(ka, kp, kb, kq, kgot, kmax)
!     +------------------------------------------------------------------+
      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: ka, kp, kb, kq, laplp
      integer  :: kgot, kmax, ika, ikp, ikb, ikq,
     &            kapmin, kapmax, la, lp, indx, kstrt, k

      dimension kgot(20)

!     +------------------------------------------------------------------+
!     | Compute the absolute values of the 'kappa' quantum number        |
!     +------------------------------------------------------------------+
      ika = sign(1, ka) * ka
      ikp = sign(1, kp) * kp
      ikb = sign(1, kb) * kb
      ikq = sign(1, kq) * kq
 
!     +------------------------------------------------------------------+
!     | Compute the difference and sum of the total angular momenta      |
!     | pairings in terms of 'kappa'                                     |
!     |      |ja - jp|=|ika - ikp|, and ja + jp=ika + ikp - 1.           |
!     +------------------------------------------------------------------+
      kapmin = max(abs(ika - ikp), abs(ikb - ikq))
      kapmax = min((ika + ikp - 1), (ikb + ikq - 1))
 
!     +------------------------------------------------------------------+
!     | Compute laplp=la + lp, in terms of 'kappa'.                      |
!     +------------------------------------------------------------------+
      laplp = sign(1, ka) * (ka + 0.5) + sign(1, kp) * (kp + 0.5) - 1
 
!     +------------------------------------------------------------------+
!     | Check if (la + lp + kapmin) is even or odd, accordingly, set the |
!     | the starting value 'kstrt'  of the allowed multipoles.  The      |
!     | possibilities are :                                              |
!     |    If laplp=even, even k's are allowed                           |
!     |       laplp=odd,   odd k's are allowed                           |
!     +------------------------------------------------------------------+
      indx  = 0
      kstrt = kapmin + mod(laplp + kapmin, 2)
      do k = kstrt, kapmax, 2
         indx = indx + 1
         kgot(indx) = k
      enddo
      kmax = indx

      return
      end


==> rccpac/findlam.f <==
!     +------------------------------------------------------------------+
!     | This subroutine calculates the allowed multipole pairings of     |
!     | T_2^(0) cluster amplitude and calculates the identification      |
!     | indexes of the cluster amplitudes with difference multipole      |
!     | ranks.                                                           |
!     |   Input:                                                         |
!     |     ia and ip : Orbital indices of the first T_2^(0) vertex      |
!     |     ib and iq : Orbital indices of the first T_2^(0) vertex      |
!     |   Output:                                                        |
!     |     lcount    : Total number of l1=l2 allowed multipoles.        |
!     |     lindx     : Values of the allowed l1 and location of the     |
!     |                 T_2^(0) cluster amplitudes.                      |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                12 April, 2009      |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis' and 't0amp'.  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine findlam(ia, ip, ib, iq, lcount, lindx)
!     +-------------------------------------------------------------------
      use param
      use basis
      use t0amp

      implicit  none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Orbital identification                                           |
!     +------------------------------------------------------------------+
      Integer :: ia, ip, ib, iq

!     +------------------------------------------------------------------+
!     | Multipole pairing informations                                   |
!     +------------------------------------------------------------------+
      Integer :: lcount, lindx(MXL, 3), kk, kmin, kmax

!     +------------------------------------------------------------------+
!     | Local integer variables                                          |
!     +------------------------------------------------------------------+
      integer :: nrow, ncol, mm, nn, i, iia, iib, iip, iiq
      Integer :: iapsym, ibqsym

!     +------------------------------------------------------------------+
!     | Total angular momentum                                           |
!     +------------------------------------------------------------------+
      real (8):: orba, orbp, orbb, orbq


!     +------------------------------------------------------------------+
!     | Initialize variables                                             |
!     +------------------------------------------------------------------+
      iia  = kc(ia)
      iib  = kc(ib)
      iip  = ke(ip)
      iiq  = ke(iq)
      orba = orbc(ia)
      orbp = orbe(ip)
      orbb = orbc(ib)
      orbq = orbe(iq)

!     +------------------------------------------------------------------+
!     | Select the odd parity vertex and set the upper and lower limits  |
!     | of the coupled angular momenta.                                  |
!     +------------------------------------------------------------------+
      iapsym = mtbl(isymc(ia), isyme(ip))
      ibqsym = mtbl(isymc(ib), isyme(iq))

!     +------------------------------------------------------------------+
!     | The vertices of T_2^(0) should have same parities.               |
!     +------------------------------------------------------------------+
      lcount = 0
      if (iapsym .eq. ibqsym) then

!       +----------------------------------------------------------------+
!       | Define the minimum and maximum multipole allowed based on the  |
!       | common values at the two vertices.                             |
!       +----------------------------------------------------------------+
        kmin = idint(max(dabs(orba - orbp), dabs(orbb - orbq)))
        kmax = idint(min(dabs(orba + orbp), dabs(orbb + orbq)))

!       +----------------------------------------------------------------+
!       | Initialize multipole and cluster index array.                  | 
!       +----------------------------------------------------------------+
        do i = 1, MXL
          lindx(i, 1) = 0
          lindx(i, 2) = 0
          lindx(i, 3) = 0
        enddo

!       +----------------------------------------------------------------+
!       |  Loop over the multipole values.                               |
!       +----------------------------------------------------------------+
        do kk = kmin, kmax

!         +--------------------------------------------------------------+
!         | Impose the Coulomb parity selection rule on the multipoles.  |
!         +--------------------------------------------------------------+
          if(iapsym*((-1)**kk)  .eq. 1)then

!           +------------------------------------------------------------+
!           |  lcount : Defines the total number of allowed multipoles.  |
!           |  lindx  : Store 'l1=l2' and location index of cluster      |
!           |           amplitudes.                                      |
!           +------------------------------------------------------------+
            lcount = lcount + 1
            lindx(lcount, 1) = kk
            lindx(lcount, 2) = kk
            mm = idra(iip, iia, kk)
            nn = idra(iiq, iib, kk)
            nrow= max(mm, nn)
            ncol= min(mm, nn)
            lindx(lcount, 3) = nrow* (nrow - 1)/2 + ncol + nnskip(kk)
          endif
        enddo
      endif

      return
      end


==> rccpac/ims/ims_hhhht0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes one two-body 4-hole IMS diagram.        |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp', and |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine ims_hhhht0(ia, ib, ic, id, ir, is, kk, result)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: kk, in1, in2
      real (8) :: phase, ang, ak, result

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      result = 0.0
      in1 = idpa(iir, iib)
      in2 = idpa(iis, iia)

!     +------------------------------------------------------------------+
!     | Compute the IMS diagrams.                                        |
!     +------------------------------------------------------------------+
      if((in1 .ne. 0) .and. (in2 .ne. 0))then
        ak = dble(kk)

!       +----------------------------------------------------------------+
!       |1. Compute the diagram <dc|v|rs><r|T^0_1|b><s|T^0_1|a>.         |
!       +----------------------------------------------------------------+
        ang = one/dsqrt((two*orba+one)*(two*orbb+one))
        phase = (-1)**(orba+orbc1+ak)
        result = result + phase * ang * t0clus(in1) * t0clus(in2)
      endif

      return
      end


==> rccpac/ims/ims_hhhht01.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes two, two-body 4-hole IMS diagrams of    |
!     | the form <hh||ims||hh>.                                          |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013: Dilip Angom                                 |
!     |       Modified to use the modules 'param', 'basis', 't0amp'      |
!     |       and 'comdata'.                                             |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine ims_hhhht01(ia, ib, ic, id, ir, is, kk, result)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include 'mpif.h'
      include '../orb.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: kk, in1, in2
      real (8) :: phase, ang, ak, result

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      result = 0.0
      in1 = idpa(iir, iib)
      in2 = idpa(iis, iia)
      if((in1 .ne. 0) .and. (in2 .ne. 0))then
        ak = dble(kk)

!       +----------------------------------------------------------------+
!       |1. Compute the diagram <dc|v|rs><r|T^0_1|b><s|T^0_1|a>.         |
!       +----------------------------------------------------------------+
        ang = one/dsqrt((two*orba+one)*(two*orbb+one))
        phase = (-1)**(orba+orbc1+ak)
        result = result + phase * ang * t0clus(in1) * t0clus(in2)
      endif
      return
      end


==> rccpac/ims/ims_hhhht02.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes two, two-body 4-hole IMS diagrams of    |
!     | the form <hh||ims||hh>.                                          |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013: Dilip Angom                                 |
!     |       Modified to use the modules 'param', 'basis', 't0amp'      |
!     |       and 'comdata'.                                             |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine ims_hhhht02(ia, ib, ic, id, ir, is, kk, kk1, result)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata


      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: kk, kk1, kk2, in1, in2, i, lcount, lindx, neqn
      real (8) :: phase, ang, ak, ak1, ak2, phase1, s6j1, s6j2, result

      dimension lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      result = 0.0

!     +------------------------------------------------------------------+
!     |1. Compute the diagram <dc|v|rs><sr|T_2^0|ab>.                    |
!     +------------------------------------------------------------------+
      ak = dble(kk)
      ak1 = dble(kk1)
      phase1 = (-1)**(two*orbb+orbr+orbd+ak1)
      ang = (two*ak1+one)
      call findlam(ia, is, ib, ir, lcount, lindx)
      do i = 1 , lcount
        kk2 = lindx(i,1)
        ak2 = dble(kk2)
        neqn = lindx(i, 3)
        phase = phase1 * (-1)**(ak2)
        call sixj_ret(orbc1, orba, ak1, ak2, ak, orbs, s6j1)
        call sixj_ret(ak, ak2, ak1, orbb, orbd, orbr, s6j2)
        result  = result + phase * ang * s6j1 * s6j2 * t0clus(neqn)
      enddo

!     +------------------------------------------------------------------+
!     |2. Compute the diagram <dc|v|rs><r|T^0_1|b><s|T^0_1|a>.           |
!     +------------------------------------------------------------------+
      in1 = idpa(iir, iib)
      in2 = idpa(iis, iia)
      if((in1 .ne. 0) .and. (in2 .ne. 0))then
        ak = dble(kk)
        ang = one/dsqrt((two*orba+one)*(two*orbb+one))
        phase = (-1)**(orba+orbc1+ak)
        result = result + phase * ang * t0clus(in1) * t0clus(in2)
      endif
      return
      end


==> rccpac/ims/ims_hhhht1.f <==
!     +------------------------------------------------------------------+
!     | This subroutine calculates four two-body 4-hole IMS diagrams     |
!     | associated with the perturbed cluster amplitudes.                |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    Siddhartha Chattopadhyay                    12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'basis' and 'comdata'.         |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine ims_hhhht1(ia, ib, ic, id, ir, is, kk, l0, result)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata


      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: kk, kk1, kk2, in1, in2, i, lcount, lindx, neqn, l0
      real (8) :: phase, ang, ak, ak1, ak2, al0, phase1, s6j1, s6j2, result

      dimension lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      result = 0.0

!     +------------------------------------------------------------------+
!     |1. Compute the diagram <dc|v|rs><sr|T_2^0|ab>.                    |
!     +------------------------------------------------------------------+
      ak = dble(kk)
      al0 = dble(l0)
      phase1 = (-1)**(two*orbb+orbr+orbd+ak)
      ang = (two*ak+one)
      call findlam(ia, is, ib, ir, lcount, lindx)
      do i = 1 , lcount
        kk2 = lindx(i,1)
        ak2 = dble(kk2)
        neqn = lindx(i, 3)
        phase = phase1 * (-1)**(ak2)
        call sixj_ret(orbc1, orba, al0, ak2, ak, orbs, s6j1)
        call sixj_ret(ak, ak2, al0, orbb, orbd, orbr, s6j2)
        result  = result + phase * ang * s6j1 * s6j2 * t0clus(neqn)
      enddo

!     +------------------------------------------------------------------+
!     |2. Compute the diagram <dc|v|rs><r|T^0_1|b><s|T^0_1|a>.           |
!     +------------------------------------------------------------------+
      in1 = idpa(iir, iib)
      in2 = idpa(iis, iia)
      if((in1 .ne. 0) .and. (in2 .ne. 0))then
        ak = dble(kk)
        ang = one/dsqrt((two*orba+one)*(two*orbb+one))
        phase = (-1)**(orba+orbc1+ak)
        result = result + phase * ang * t0clus(in1) * t0clus(in2)
      endif
      return
      end


==> rccpac/ims/ims_hht0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes four one-body hole-hole IMS diagrams.   |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'basis' and 'comdata'.         |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine ims_hht0(ia, ic, id, ir, is, kk, result)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, lcount, lindx, kk, kk1, neqn, in1, in2
      real (8) :: phase, ang, ak, ak1, s6j, result

      dimension lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      result = 0.0

!     +------------------------------------------------------------------+
!     | Start the IMS diagram computations.                              |
!     +------------------------------------------------------------------+
      if(orba .eq. orbc1)then
        ak = dble(kk)

!       +----------------------------------------------------------------+
!       |1. Compute the diagram <dc|v|rs><sr|T^0_2|da>.                  |
!       +----------------------------------------------------------------+
        phase = (-1)**(orbr+orbd+orbs-orba)
        ang = one/(two*orba+one)
        call findlam(id, is, ia, ir, lcount, lindx)
        do i = 1 , lcount
          kk1 = lindx(i,1)
          ak1 = dble(kk1)
          neqn = lindx(i, 3)
          call sixj_ret(ak, orbd, orbr, ak1, orba, orbs, s6j)
          result = result - phase * ang * s6j * t0clus(neqn)
        enddo

!       +----------------------------------------------------------------+
!       |2. Compute the diagram <dc|v|rs><rs|T^0_2|da>.                  |
!       +----------------------------------------------------------------+
        phase = (-1)**(orbr+orbd+orbs+orba)
        ang = one/((two*orba+one)*(two*ak+one))
        call findlam(id, ir, ia, is, lcount, lindx)
        do i = 1 , lcount
          kk1 = lindx(i,1)
          if(kk .eq. kk1)then
            neqn = lindx(i, 3)
            result = result + phase * ang * t0clus(neqn)
          endif
        enddo

!       +----------------------------------------------------------------+
!       |3. Compute the diagram <dc|v|rs><s|T^0_1|d><r|T^0_1|a>.         |
!       +----------------------------------------------------------------+
        in1 = idpa(iis, iid)
        in2 = idpa(iir, iia)
        if((in1 .ne. 0) .and. (in2 .ne. 0))then
          phase = (-1)**(ak+orba-orbs)
          ang = one/(dsqrt((two*orbd+one)*(two*orba+one))*(two*orba+one))
          result = result - phase * ang * t0clus(in1) * t0clus(in2)
        endif

!       +----------------------------------------------------------------+
!       |4. Compute the diagram <dc|v|rs><r|T^0_1|d><s|T^0_1|a>.         |
!       +----------------------------------------------------------------+
        in1 = idpa(iir, iid)
        in2 = idpa(iis, iia)
        if((in1 .ne. 0) .and. (in2 .ne. 0))then
          phase = (-1)**(orbr+orbd+orba+orbc1)
          ang = one/(two*orba+one)
          result = result + phase * ang * t0clus(in1) * t0clus(in2)
        endif
      endif

      return
      end


==> rccpac/ims/ims_hht1.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes six, one-body hole-hole IMS diagrams    |
!     | with perturbed cluster operators.                                |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013: Dilip Angom                                 |
!     |       Modified to use the modules 'param', 'basis', 't0amp'      |
!     |       and 'comdata'.                                             |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine ims_hht1(ia, ic, id, ir, is, kk, kk1, result)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata


      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer i, lcount, lindx, kk, kk1, neqn, in1, in2, 
     :        idpa_t1, idra_t1, l1, l2
      real*8 phase, phase1, ang, ak, ak1, s6j, result, t1clus, al1,
     :       al2, s6j1, s6j2

c     +----------------------------------------------+
c     |      Common blocks required                  |
c     +----------------------------------------------+
      common/sskip_t1/idpa_t1(MNBAS,MNBAS),idra_t1(MNBAS,MNBAS,0:MXV)
      common/t1amp/t1clus(MDIM)

      dimension lindx(MXL, 3)


!     +------------------------------------------------------------------+
!     | Initialize local variable.                                       |
!     +------------------------------------------------------------------+
      ak  = dble(kk)
      ak1 = dble(kk1)
      result = 0.0

!     +------------------------------------------------------------------+
!     |1. Compute the diagram <dc|v|rs><sr|T_2^1|ad>.                    |
!     +------------------------------------------------------------------+
      phase1 = (-1)**(orba+orbd)
      call findlam_t1(ia, is, id, ir, lcount, lindx)
      do i = 1 , lcount
        l1 = lindx(i,1)
        al1 = dble(l1)
        l2 = lindx(i,2)
        al2 = dble(l2)
        neqn = lindx(i, 3)
        if(kk1 .eq. l2)then
          phase = phase1 * (-1)**(al1)
          ang = one/(two*ak1 + one)
          call sixj_ret(orbs,orba,al1,ak,al2,orbc1,s6j)
          result = result + ang * phase * s6j * t1clus(neqn)
        endif
      enddo

!     +------------------------------------------------------------------+
!     |2. Compute the diagram <dc|v|rs><rs|T_2^1|ad>.                    |
!     +------------------------------------------------------------------+
      phase1 = (-1)**(orba+orbc1+orbd+orbs)
      call findlam_t1(ia, ir, id, is, lcount, lindx)
      do i = 1 , lcount
        l1 = lindx(i,1)
        al1 = dble(l1)
        l2 = lindx(i,2)
        al2 = dble(l2)
        neqn = lindx(i, 3)
        phase = phase1 * (-1)**(al1)
        call sixj_ret(orbr,orba,al1,ak,al2,orbc1,s6j1)
        call sixj_ret(orbc1,al2,orbr,orbd,ak1,orbs,s6j2)
        result = result - phase * s6j1 * s6j2 * t1clus(neqn)
      enddo

!     +------------------------------------------------------------------+
!     |3. Compute the diagram <dc|v|rs><r|T_1^0|d><s|T_1^1|a>.           |
!     +------------------------------------------------------------------+
      in1 = idpa(iir,iid)
      in2 = idpa_t1(iis,iia)
      if ((in1 .ne. 0) .and. (in2 .ne. 0)) then
        if ((kk1 .eq. 0) .and. (orbs .eq. orbc1)) then
           ang = one/dsqrt(two*orbc1 + one)
           result = result + ang * t0clus(in1) * t1clus(in2)
        endif
      endif

!     +------------------------------------------------------------------+
!     |4. Compute the diagram <dc|v|rs><s|T_1^0|d><r|T_1^1|a>.           |
!     +------------------------------------------------------------------+
      in1 = idpa(iis,iid)
      in2 = idpa_t1(iir,iia)
      if((in1 .ne. 0) .and. (in2 .ne. 0)) then
        if (orbc1 .eq. orbr) then
          ang = one/((two*orbc1 + one)*dsqrt(two*orbd+one))
          phase = (-1)**(orbd - orbc1 + ak1)
          result = result - ang * phase * t0clus(in1) * t1clus(in2)
        endif
      endif

!     +------------------------------------------------------------------+
!     |5. Compute the diagram <dc|v|rs><s|T_1^0|a><r|T_1^1|d>.           |
!     +------------------------------------------------------------------+
      in1 = idpa(iis,iia)
      in2 = idpa_t1(iir,iid)
      if((in1 .ne. 0) .and. (in2 .ne. 0)) then
        if (kk .eq. kk1) then
          ang = one/((two*ak + one)*dsqrt(two*orba+one))
          phase = (-1)**(orbr - orbd + ak)
          result = result + ang * phase * t0clus(in1) * t1clus(in2)
        endif
      endif

!     +------------------------------------------------------------------+
!     |6. Compute the diagram <dc|v|rs><r|T_1^0|a><s|T_1^1|d>.           |
!     +------------------------------------------------------------------+
      in1 = idpa(iir,iia)
      in2 = idpa_t1(iis,iid)
      if((in1 .ne. 0) .and. (in2 .ne. 0)) then
        ang = one/dsqrt(two*orba+one)
        phase = (-1)**(orbd + orbs + ak)
        call sixj_ret(orbs,orbd,ak,orba,orbc1,ak1,s6j1)
        result = result - ang * phase * s6j1 * t0clus(in1) * t1clus(in2)
      endif

      return
      end


==> rccpac/ims/ims_phhht0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes five, two-body 1-particle 3-hole IMS    |
!     | diagrams of the form <ph||ims||hh>.                              |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013: Dilip Angom                                 |
!     |       Modified to use the modules 'param', 'basis', 't0amp'      |
!     |       and 'comdata'.                                             |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine ims_phhht0(ia,ib,ic,id,ip,ir,is,l1,kk1,result)
!     +------------------------------------------------------------------+
      use param
      use t0amp
      use comdata


      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, lcount, lindx, kk1, kk2, neqn, in1, l1, mink, maxk
      real (8) :: ang, al1, ak1, ak2, result, phase1, phase, s6j, s6j1, s6j2

      dimension lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      result = 0.0
      ak1 = dble(kk1)
      al1 = dble(l1)

!     +------------------------------------------------------------------+
!     |1. Compute the diagram <dc|v|rs><r|T_1^0|a><ps|T_2^0|db>.         |
!     +------------------------------------------------------------------+
      in1 = idpa(iir,iia)
      if(in1 .ne. 0) then
        phase1 = (-1)**(orba+orbb+orbc1+two*orbd+orbp+ak1+al1)
        ang = (two*al1+one)/dsqrt(two*orba+one)
        call findlam(id, ip, ib, is, lcount, lindx)
           do i = 1 , lcount
             kk2 = lindx(i,1)
             ak2 = dble(kk2)
             neqn = lindx(i, 3)
             phase = phase1 * (-1)**(ak2)
             call sixj_ret(orba, orbp, al1, ak2, ak1, orbd, s6j1)
             call sixj_ret(ak1, ak2, al1, orbb, orbc1, orbs, s6j2)
             result = result - phase*ang*s6j1*s6j2*t0clus(neqn)*t0clus(in1)
           enddo
      endif

      if(kk1 .eq. l1) then

!       +----------------------------------------------------------------+
!       |2. Compute the diagram <dc|v|rs><s|T_1^0|b><rp|T_2^0|da>.       |
!       +----------------------------------------------------------------+
        in1 = idpa(iis, iib)
        if (in1 .ne. 0) then
           phase = (-1)**(orbr-orbd+ak1)
           ang = one/(dsqrt(two*orbb+one)*(two*ak1+one))
           call findlam(id, ir, ia, ip, lcount, lindx)
           do i = 1 , lcount
             kk2 = lindx(i,1)
             if (kk1 .eq. kk2) then
               ak2 = dble(kk2)
               neqn = lindx(i, 3)
               result = result + phase * ang * t0clus(neqn) * t0clus(in1)
             endif
           enddo
        endif

!       +----------------------------------------------------------------+
!       |3. Compute the diagram <dc|v|rs><s|T_1^0|b><rp|T_2^0|ad>.       |
!       +----------------------------------------------------------------+
        in1 = idpa(iis, iib)
        if (in1 .ne. 0) then
           ang = one/dsqrt(two*orbb+one)
           phase = (-1)**(orbd+orbr+al1)
           call findlam(ia, ir, id, ip, lcount, lindx)
           do i = 1 , lcount
             kk2 = lindx(i,1)
             ak2 = dble(kk2)
             neqn = lindx(i, 3)
             call sixj_ret(orbr, orba, ak2, orbp, orbd, al1, s6j)
             result = result - phase*ang*s6j*t0clus(in1)*t0clus(neqn)
           enddo
        endif
      endif

!     +------------------------------------------------------------------+
!     |4. Compute the diagram <dc|v|rs><r|T_1^0|b><sp|T_2^0|da>.         |
!     +------------------------------------------------------------------+
      in1 = idpa(iir,iib)
      if(in1 .ne. 0) then
        ang = one/dsqrt(two*orbb+one)
        phase = (-1)**(orbd+orbs+al1)
        call findlam(id, is, ia, ip, lcount, lindx)
        do i = 1 , lcount
          kk2 = lindx(i,1)
          if (l1 .eq. kk2) then
            ak2 = dble(kk2)
            neqn = lindx(i, 3)
            call sixj_ret(orbb, orbd, ak1, orbs, orbc1, al1, s6j)
            result = result - ang*phase*s6j*t0clus(neqn)*t0clus(in1)
          endif
        enddo
      endif

!     +------------------------------------------------------------------+
!     |5. Compute the diagram <dc|v|rs><p|T_1^0|d><rs|T_2^0|ab>.         |
!     +------------------------------------------------------------------+
      in1 = idpa(iip,iid)
      if(in1 .ne. 0) then
        phase = (-1)**(orba+orbb+orbc1+orbp)
        ang = (two*al1+one)/dsqrt(two*orbp+one)
        call findlam(ia, ir, ib, is, lcount, lindx)
        do i = 1 , lcount
          kk2 = lindx(i,1)
          ak2 = dble(kk2)
          neqn = lindx(i, 3)
          call sixj_ret(orbp, orba, al1, ak2, ak1, orbr, s6j1)
          call sixj_ret(ak1, ak2, al1, orbb, orbc1, orbs, s6j2)
          result = result - phase*ang*s6j1*s6j2*t0clus(neqn)*t0clus(in1)
        enddo
      endif

      return
      end


==> rccpac/ims/ims_phhpt0.f <==
!     +------------------------------------------------------------------+
!     | This file consists of six subroutines which compute the  IMS     |
!     | diagrams of the form <ph||ims||hp> with different internal       |
!     | orbital lines.                                                   |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  13 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 't0amp' and           |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     | This subroutine computes one-, two-body 2-particle 2-hole IMS    |
!     | diagrams of the form <ph||ims||hp>.                              |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
      subroutine ims_phhpt01(ia, ic, id, ip, ir, is, kk, result)
!     +------------------------------------------------------------------+
      use param
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, lcount, lindx, kk, kk1, kk2, neqn
      real (8) :: ang, ak, ak1, result, phase

      dimension lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize the local variables.                                  |
!     +------------------------------------------------------------------+
      result = 0.0
      ak = dble(kk)

!     +------------------------------------------------------------------+
!     |1. Compute the diagram <dc|v|rs><rp|T^0_2|da>.                    |
!     +------------------------------------------------------------------+
      phase = (-1)**(orbr-orbd+kk)
      ang = one/(two*ak+one)
      call findlam(id, ir, ia, ip, lcount, lindx)
      do i = 1 , lcount
        kk1 = lindx(i,1)
        if(kk .eq. kk1)then
          neqn = lindx(i, 3)
          result = result + phase * ang * t0clus(neqn)
        endif
      enddo
      return
      end

!     +------------------------------------------------------------------+
!     | This subroutine computes one, two-body 2-particle 2-hole IMS     |
!     | diagram of the form <ph||ims||hp>.                               |
!     +------------------------------------------------------------------+
      subroutine ims_phhpt02(ia, ic, id, ip, ir, is, kk, result)
!     +------------------------------------------------------------------+
      use param
      use t0amp
      use comdata

      implicit none
      include '../orb.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, lcount, lindx, kk, kk1, kk2, neqn
      real (8) :: ang, ak, ak1, s6j, result, phase

      dimension lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      result = 0.0
      ak = dble(kk)

!     +------------------------------------------------------------------+
!     |2. Compute the diagram <dc|v|rs><pr|T^0_2|da>.                    |
!     +------------------------------------------------------------------+
      phase = (-1)**(orbd+orbr+kk)
      call findlam(id, ip, ia, ir, lcount, lindx)
      do i = 1 , lcount
        kk1 = lindx(i,1)
        ak1 = dble(kk1)
        neqn = lindx(i, 3)
        call sixj_ret(orbd, orbp, ak1, orba, orbr, ak, s6j)
        result = result - phase * s6j * t0clus(neqn)
      enddo
      return
      end

!     +------------------------------------------------------------------+
!     | This subroutine computes one, two-body 2-particle 2-hole IMS     |
!     | diagram of the form <ph||ims||hp>.                               |
!     +------------------------------------------------------------------+
      subroutine ims_phhpt03(ia, ic, id, ip, ir, is, result)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: in1, in2
      real (8) :: ang, result

!     +------------------------------------------------------------------+
!     | Initialize local variable.                                       |
!     +------------------------------------------------------------------+
      result = 0.0

!     +------------------------------------------------------------------+
!     |3. Compute the diagram <dc|v|rs><r|T^0_1|a><p|T^0_1|d>.           |
!     +------------------------------------------------------------------+
      in1 = idpa(iir, iia)
      in2 = idpa(iip, iid)
      if((in1 .ne. 0) .and. (in2 .ne. 0))then
        ang = one/dsqrt((two*orbd+one)*(two*orba+one))
        result = result - ang * t0clus(in1) * t0clus(in2)
      endif
      return
      end

!     +------------------------------------------------------------------+
!     | This subroutine computes one, two-body 2-particle 2-hole  IMS    |
!     | diagrams of the form <ph||ims||hp>.                              |
!     +------------------------------------------------------------------+
      subroutine ims_phhpt04(ia, ic, id, ip, ir, is, kk, kk2, result)
!     +------------------------------------------------------------------+
      use param
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, lcount, lindx, kk, kk1, kk2, neqn
      real (8) :: ak, ak1, s6j, result, phase

      dimension lindx(MXL, 3)
       
!     +------------------------------------------------------------------+
!     | Initialize local variable.                                       |
!     +------------------------------------------------------------------+
      result = 0.0

!     +------------------------------------------------------------------+
!     |4. Compute the diagram <dc|v|rs><rp|T^0_2|ca>.                    |
!     +------------------------------------------------------------------+
      ak = dble(kk)
      call findlam(ic, ir, ia, ip, lcount, lindx)
      do i = 1 , lcount
        kk1 = lindx(i,1)
        ak1 = dble(kk1)
        phase = (-1)**(orbr+orbc1+kk1)
        neqn = lindx(i, 3)
        call sixj_ret(orbd, orbr, ak, orbc1, orbs, ak1, s6j)
        result= result - phase * s6j * t0clus(neqn)
      enddo
      return
      end

!     +------------------------------------------------------------------+
!     | This subroutine compute one, two-body 2-particle 2-hole IMS      |
!     | diagrams.                                                        |
!     +------------------------------------------------------------------+
      subroutine ims_phhpt05(ia, ic, id, ip, ir, is, kk, kk2, result)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, lcount, lindx, kk, kk1, kk2, neqn, in1, in2
      real (8) :: ang, ak, ak1, ak2, s6j, s6j1, s6j2, result, phase

      dimension lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      result = 0.0
      ak  = dble(kk)
      ak2 = dble(kk2)

!     +------------------------------------------------------------------+
!     |5. Compute the diagram <dc|v|rs><ps|T^0_2|da>.                    |
!     +------------------------------------------------------------------+
      phase = (-1)**(orbd+kk2-orbs)
      ang = (two*ak2+one)
      call findlam(id, ip, ia, is, lcount, lindx)
      do i = 1 , lcount
        kk1 = lindx(i,1)
        ak1 = dble(kk1)
        neqn = lindx(i, 3)
        call sixj_ret(orbs, orbc1, ak, orbr, orbd, ak2, s6j1)
        call sixj_ret(orba, orbs, ak1, orbd, orbp, ak2, s6j2)
        result = result - phase * ang * s6j1 * s6j2 * t0clus(neqn)
      enddo
      return
      end

!     +------------------------------------------------------------------+
!     | This subroutine computes one, two-body 2-particle 2-hole IMS     |
!     | diagram.                                                         |
!     +------------------------------------------------------------------+
      subroutine ims_phhpt06(ia, ic, id, ip, ir, is, kk, kk2, result)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata


      implicit none
      include '../orb.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, lcount, lindx, kk, kk1, kk2, neqn, in1, in2
      real (8) :: phase, ang, ak, ak1, ak2, s6j, s6j1, s6j2, result

      dimension lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      result = 0.0
      ak  = dble(kk)
      ak2 = dble(kk2)

!     +------------------------------------------------------------------+
!     |6. Compute the diagram <dc|v|rs><p|T^0_1|d><s|T^0_1|a>.           |
!     +------------------------------------------------------------------+
      in1 = idpa(iip, iid)
      in2 = idpa(iis, iia)
      if((in1 .ne. 0) .and. (in2 .ne. 0))then
        phase = (-1)**(two*orbr)
        ang = (two*ak2+one)/dsqrt((two*orbd+one)*(two*orba+one))
        call sixj_ret(orbp, orbr, ak, orbc1, orba, ak2, s6j)
        result = result - phase * ang *s6j * t0clus(in1) * t0clus(in2)
      endif
      return
      end


==> rccpac/ims/ims_pphpt0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes five, two-body 3-particle 1-hole IMS    |
!     | diagrams of the form <pp||ims||hp>.                              |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013: Dilip Angom                                 |
!     |       Modified to use the modules 'param', 'basis', 't0amp'      |
!     |       and 'comdata'.                                             |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine ims_pphpt0(ia,ic,id,ip,iq,ir,is,l1,kk1,result)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, lcount, lindx, kk1, kk2, neqn, in1,l1, mink, maxk
      real (8) :: ang, al1, ak1, ak2, result, phase1, phase, s6j, s6j1, s6j2

      dimension lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      result = 0.0
      ak1 = dble(kk1)
      al1 = dble(l1)

!     +------------------------------------------------------------------+
!     |1. Compute the diagram <dc|v|rs><p|T_1^0|d><rq|T_2^0|aq>.         |
!     +------------------------------------------------------------------+
      in1 = idpa(iip,iid)
      if(in1 .ne. 0) then
        phase1 = (-1)**(orba+orbp+orbs+orbq+ak1+al1)
        ang = (two*al1+one)/dsqrt(two*orbp+one)
        call findlam(ia, ir, ic, iq, lcount, lindx)
           do i = 1 , lcount
             kk2 = lindx(i,1)
             ak2 = dble(kk2)
             neqn = lindx(i, 3)
             phase = phase1 * (-1)**(ak2)
             call sixj_ret(orbp, orba, al1, ak2, ak1, orbr, s6j1)
             call sixj_ret(ak1, ak2, al1, orbq, orbs, orbc1, s6j2)
             result = result + phase*ang*s6j1*s6j2*t0clus(neqn)*t0clus(in1)
           enddo
      endif

!     +------------------------------------------------------------------+
!     |2. Compute the diagram <dc|v|rs><q|T_1^0|c><rp|T_2^0|da>.         |
!     +------------------------------------------------------------------+
      in1 = idpa(iiq, iic)
      if (in1 .ne. 0) then
         phase = (-1)**(orbr-orbd+ak1)
         ang = one/(dsqrt(two*orbc1+one)*(two*ak1+one))
         call findlam(id, ir, ia, ip, lcount, lindx)
         do i = 1 , lcount
           kk2 = lindx(i,1)
           if ((kk1 .eq. kk2) .and. (kk2 .eq. l1)) then
             ak2 = dble(kk2)
             neqn = lindx(i, 3)
             result = result - phase * ang * t0clus(neqn) * t0clus(in1)
           endif
         enddo
      endif

!     +------------------------------------------------------------------+
!     |3. Compute the diagram <dc|v|rs><q|T_1^0|c><rp|T_2^0|ad>.         |
!     +------------------------------------------------------------------+
      if (kk1 .eq. l1) then 
        in1 = idpa(iiq, iic)
        if (in1 .ne. 0) then
           ang = one/dsqrt(two*orbc1+one)
           phase = (-1)**(orbd+orbr+al1)
           call findlam(ia, ir, id, ip, lcount, lindx)
           do i = 1 , lcount
             kk2 = lindx(i,1)
             ak2 = dble(kk2)
             neqn = lindx(i, 3)
             call sixj_ret(orbr, orba, ak2, orbp, orbd, al1, s6j)
             result = result + phase*ang*s6j*t0clus(in1)*t0clus(neqn)
           enddo
        endif
      endif

!     +------------------------------------------------------------------+
!     |4. Compute the diagram <dc|v|rs><q|T_1^0|d><rp|T_2^0|ca>.         |
!     +------------------------------------------------------------------+
      in1 = idpa(iiq,iid)
      if(in1 .ne. 0) then
        ang = one/dsqrt(two*orbd+one)
        phase = (-1)**(orbc1+orbr+al1)
        call findlam(ic, ir, ia, ip, lcount, lindx)
        do i = 1 , lcount
          kk2 = lindx(i,1)
          if (kk2 .eq. l1) then
            ak2 = dble(kk2)
            neqn = lindx(i, 3)
            call sixj_ret(orbq, orbr, ak1, orbc1, orbs, al1, s6j)
            result = result + ang*phase*s6j*t0clus(neqn)*t0clus(in1)
          endif
        enddo
      endif

!     +------------------------------------------------------------------+
!     |5. Compute the diagram <dc|v|rs><r|T_1^0|a><pq|T_2^0|dc>.         |
!     +------------------------------------------------------------------+
      in1 = idpa(iir,iia)
      if(in1 .ne. 0) then
        phase = (-1)**(orba+orbp+orbq+orbs)
        ang = (two*al1+one)/dsqrt(two*orba+one)
        call findlam(id, ip, ic, iq, lcount, lindx)
        do i = 1 , lcount
          kk2 = lindx(i,1)
          ak2 = dble(kk2)
          neqn = lindx(i, 3)
          call sixj_ret(orba, orbp, al1, ak2, ak1, orbd, s6j1)
          call sixj_ret(ak1, ak2, al1, orbq, orbs, orbc1, s6j2)
          result = result + phase*ang*s6j1*s6j2*t0clus(neqn)*t0clus(in1)
        enddo
      endif

      return
      end


==> rccpac/ims/ims_ppppt0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes two-body 4-particle IMS diagrams.       |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013: Dilip Angom                                 |
!     |       Modified to use the modules 'param', 'basis', 't0amp'      |
!     |       and 'comdata'.                                             |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine ims_ppppt0(ic, id, ip, iq, ir, is, kk, kk2, result)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, lcount, lindx, kk, kk1, kk2, neqn, in1, in2
      real (8) :: ang, ak, ak1, ak2, s6j1, s6j2, result, phase

      dimension lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      result = 0.0

!     +------------------------------------------------------------------+
!     |1. Compute the diagram <dc|v|rs><pq|T^0_2|dc>.                    |
!     +------------------------------------------------------------------+
      ak  = dble(kk)
      ak2 = dble(kk2)
      phase = (-1)**(ak2+orbs+orbq)
      ang = (two*ak2+one)
      call findlam(id, ip, ic, iq, lcount, lindx)
      do i = 1 , lcount
         kk1 = lindx(i,1)
         ak1 = dble(kk1)
         neqn = lindx(i, 3)
         call sixj_ret(ak, orbr, orbd, orbp, ak1, ak2, s6j1)
         call sixj_ret(ak, orbc1, orbs, orbq, ak2, ak1, s6j2)
         result  = result + phase * ang * s6j1 * s6j2 * t0clus(neqn)
      enddo

!     +------------------------------------------------------------------+
!     |2. Compute the diagram <dc|v|rs><p|T^0_1|d><q|T^0_1|c>.           |
!     +------------------------------------------------------------------+
      in1 = idpa(iip, iid)
      in2 = idpa(iiq, iic)
      if((in1 .ne. 0) .and. (in2 .ne. 0))then
        phase = (-1)**(orbr+orbp+ak)
        ang = one/dsqrt((two*orbd+one)*(two*orbc1+one))
        result = result + phase * ang * t0clus(in1) * t0clus(in2)
      endif
      return
      end


==> rccpac/ims/ims_ppt0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine calculates four one-body particle-particle IMS   |
!     | diagrams.                                                        |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'basis' and 'comdata'.         |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine ims_ppt0(ic, id, ip, ir, is, kk, result)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, lcount, lindx, kk, kk1, neqn, in1, in2
      real (8) :: phase, ang, ak, ak1, s6j, result

      dimension lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      result = 0.0

!     +------------------------------------------------------------------+
!     | Start the computation of the IMS diagrams.                       |
!     +------------------------------------------------------------------+
      if(orbs .eq. orbp)then
        ak = dble(kk)
!       +----------------------------------------------------------------+
!       |1. Compute the diagram <dc|v|rs><rp|T^0_2|cd>.                  |
!       +----------------------------------------------------------------+
        phase = (-1)**(orbr+orbc1+orbd+orbp)
        ang = one/(two*orbp+one)
        call findlam(ic, ir, id, ip, lcount, lindx)
        do i = 1 , lcount
          kk1 = lindx(i,1)
          ak1 = dble(kk1)
          neqn = lindx(i, 3)
          call sixj_ret(ak, orbr, orbd, ak1, orbs, orbc1, s6j)
          result = result + phase*ang*s6j*t0clus(neqn)
        enddo

!       +----------------------------------------------------------------+
!       |2. Compute the diagram <dc|v|rs><rp|T^0_2|dc>.                  |
!       +----------------------------------------------------------------+
        phase = (-1)**(orbr+orbd-orbc1+orbp)
        ang = one/((two*orbp+one)*(two*ak+one))
        call findlam(id, ir, ic, ip, lcount, lindx)
        do i = 1 , lcount
          kk1 = lindx(i,1)
          if(kk .eq. kk1)then
            neqn = lindx(i, 3)
            result = result- phase*ang*t0clus(neqn)
          endif
        enddo

!       +----------------------------------------------------------------+
!       |3. Compute the diagram <dc|v|rs><r|T^0_1|c><p|T^0_1|d>.         |
!       +----------------------------------------------------------------+
        in1 = idpa(iir, iic)
        in2 = idpa(iip, iid)
        if((in1 .ne. 0) .and. (in2 .ne. 0))then
          phase = (-1)**(ak+orbc1+orbp)
          ang = one/(dsqrt((two*orbc1+one)*(two*orbd+one))*(two*orbp+one))
          result = result + phase*ang*t0clus(in1)*t0clus(in2)
        endif

!       +----------------------------------------------------------------+
!       |4. Compute the diagram <dc|v|rs><r|T^0_1|d><p|T^0_1|c>.         |
!       +----------------------------------------------------------------+
        in1 = idpa(iir, iid)
        in2 = idpa(iip, iic)
        if((in1 .ne. 0) .and. (in2 .ne. 0))then
          phase = (-1)**(orbr-orbd)
          ang = one/dsqrt((two*orbc1+one)*(two*orbp+one))
          result = result - phase*ang*t0clus(in1)*t0clus(in2)
        endif
      endif

      return
      end


==> rccpac/ims/ims_ppt1.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes two, two-body 4-hole IMS diagrams of    |
!     | the form <hh||ims||hh>.                                          |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013: Dilip Angom                                 |
!     |       Modified to use the modules 'param', 'basis', 't0amp'      |
!     |       and 'comdata'.                                             |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+

!     +------------------------------------------------------------------+
!     | This subroutine compute one-body particle-particle IMS diagrams  |
!     | with perturbed cluster operator.                                 |
!     +------------------------------------------------------------------+
      subroutine ims_ppt1(ic, id, ip, ir, is, kk, kk1, result)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata


      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, lcount, lindx, kk, kk1, neqn, in1, in2, 
     :            idpa_t1, idra_t1, l1, l2
      real (8) :: phase, ang, ak, ak1, s6j, result, t1clus, s6j1, s6j2,
     :            al1, al2, phase1

!     +----------------------------------------------+
!     |      Common blocks required                  |
!     +----------------------------------------------+
      common/sskip_t1/idpa_t1(MNBAS,MNBAS),idra_t1(MNBAS,MNBAS,0:MXV)
      common/t1amp/t1clus(MDIM)

      dimension lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      result = 0.0
      ak  = dble(kk)
      ak1 = dble(kk1)

!     +------------------------------------------------------------------+
!     |1. Compute the diagram <dc|v|rs><pr|T_2^1|cd>.                    |
!     +------------------------------------------------------------------+
      phase = (-1)**(orbp+orbs+orbr-orbd+ak+ak1)
      ang = one/(two*ak1+one)
      call findlam_t1(ic, ip, id, ir, lcount, lindx)
      do i = 1 , lcount
        l1 = lindx(i,1)
        al1 = dble(l1)
        l2 = lindx(i,2)
        al2 = dble(l2)
        neqn = lindx(i, 3)
        if(kk1 .eq. l2)then
          call sixj_ret(orbc1, orbp, al1, ak, al2, orbs, s6j)
          result = result - phase * ang * s6j * t1clus(neqn)
        endif
      enddo

!     +------------------------------------------------------------------+
!     |2. Compute the diagram <dc|v|rs><pr|T_2^1|dc>.                    |
!     +------------------------------------------------------------------+
      phase1 = (-1)**(orbc1+orbp+orbr+orbs+ak)
      call findlam_t1(id, ip, ic, ir, lcount, lindx)
      do i = 1 , lcount
        l1 = lindx(i,1)
        al1 = dble(l1)
        l2 = lindx(i,2)
        al2 = dble(l2)
        neqn = lindx(i, 3)
        phase = phase1 * (-1)**(al2)
        call sixj_ret(orbd, orbp, al1, ak, al2, orbs, s6j1)
        call sixj_ret(orbs, al2, orbd, orbr, ak1, orbc1, s6j2)
        result = result + phase * s6j1 * s6j2 * t1clus(neqn)
      enddo

!     +------------------------------------------------------------------+
!     |3. Compute the diagram <dc|v|rs><r|T_1^0|d><p|T_1^1|c>.           |
!     +------------------------------------------------------------------+
      in1 = idpa(iir,iid)
      in2 = idpa_t1(iip,iic)
      if ((in1 .ne. 0) .and. (in2 .ne. 0)) then
        if ((orbc1 .eq. orbs) .and. (kk1 .eq. 0)) then
           ang = one/sqrt(two*orbc1 + one) 
           result = result - ang * t0clus(in1) * t1clus(in2)
        endif
      endif

!     +------------------------------------------------------------------+
!     |4. Compute the diagram <dc|v|rs><r|T_1^0|c><p|T_1^1|d>.           |
!     +------------------------------------------------------------------+
      in1 = idpa(iir,iic)
      in2 = idpa_t1(iip,iid)
      if((in1 .ne. 0) .and. (in2 .ne. 0)) then
        if(orbd .eq. orbs) then
          ang = one/((two*orbs + one)*dsqrt(two*orbc1 + one))
          phase = (-1)**(orbd - orbr + ak1)
          result = result + ang * phase * t0clus(in1) * t1clus(in2)
        endif
      endif

!     +------------------------------------------------------------------+
!     |5. Compute the diagram <dc|v|rs><p|T_1^0|c><r|T_1^1|d>.           |
!     +------------------------------------------------------------------+
      in1 = idpa(iip,iic)
      in2 = idpa_t1(iir,iid)
      if ((in1 .ne. 0) .and. (in2 .ne. 0)) then
        if(kk .eq. kk1) then
          ang = one/((two*ak+one)*dsqrt(two*orbp+one))
          phase = (-1)**(orbr-orbd+ak)
          result = result - ang * phase * t0clus(in1) * t1clus(in2)
        endif
      endif

!     +------------------------------------------------------------------+
!     |6. Compute the diagram <dc|v|rs><p|T_1^0|d><r|T_1^1|c>.           |
!     +------------------------------------------------------------------+
      in1 = idpa(iip,iid)
      in2 = idpa_t1(iir,iic)
      if ((in1 .ne. 0) .and. (in2 .ne. 0)) then
        phase = (-1)**(orbc1 + orbr + ak)
        ang = one/dsqrt(two*orbp + one)
        call sixj_ret(orbc1, orbr, ak, orbp, orbs, ak1, s6j1)
        result = result + ang * phase * s6j1 * t0clus(in1) * t1clus(in2)
      endif
      return
      end


==> rccpac/ims/ims_tab.f <==
!     +------------------------------------------------------------------+
!     | This subroutine tabulates the Intermediate Storage Diagrams (IMS)|
!     | of one- and two-body types. The IMS diagrams are grouped into    |
!     | five types: <pp||ims||pp>, <hh||ims||hh>, <ph||ims||hp>          |
!     |             <ph||ims||hh>, and <pp||ims||hp>.                    |
!     |                                                                  |
!     | The <hh||ims||hh> and <ph||ims||hp> are further subdivided into  |
!     | two and six groups depending on the internal lines.              |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'basis' and 'comdata'.         |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      Subroutine ims_tab
!     +------------------------------------------------------------------+
      use ims_diagram
      use basis
      use t0amp

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Define local variables.                                          |
!     +------------------------------------------------------------------+
      integer  :: i, j, kk, kk1, kk2, neqn1, kgot, kmax,
     :            japmin, japmax, jscmin, jscmax, jrpmin, jrpmax,
     :            jsqmin, jsqmax, jacmin, jacmax, jbdmin, jbdmax, jsdmin, 
     :            jsdmax, jrcmin, jrcmax, icol, irow,
     :            taskid, ierr, isize, indx, istrt, iend, numtasks

      integer  :: irdsym, iscsym, irpsym, isqsym, iacsym, ibdsym

      real (8) :: rk, rkval_hhpp, result, 
     :            ims_ppl(MNBAS,MNBAS), ims_hhl(MNBAS,MNBAS)
      real (8) :: array1(1000000), array1_local(1000000),
     :            array2(1000000), array2_local(1000000),
     :            array3(1000000), array3_local(1000000),
     :            array4(1000000), array4_local(1000000),
     :            array5(1000000), array5_local(1000000),
     :            array6(1000000), array6_local(1000000)

      dimension kgot(MXV+1)
      call MPI_COMM_SIZE(MPI_COMM_WORLD,numtasks,ierr)
      call MPI_COMM_RANK(MPI_COMM_WORLD,taskid,ierr)

!     +------------------------------------------------------------------+
!     | Initialize arrays.                                               |
!     +------------------------------------------------------------------+
      do i = 1, MNBAS
        do j = 1, MNBAS
          ims_pp(i,j) = 0.0
          ims_hh(i,j) = 0.0
          ims_ppl(i,j) = 0.0
          ims_hhl(i,j) = 0.0
        enddo
      enddo
      do i = 1, nskip_ims4p(MXV, 2)
        ims_pppp(i) = 0.0
      enddo
      do i = 1, nskip_ims4h(MXV)
        ims_hhhh(i) = 0.0
        ims_hhhh1(i) = 0.0
      enddo
      do i = 1, nskip_ims2p2h(MXV)
        ims_phhp1(i) = 0.0
        ims_phhp2(i) = 0.0
        ims_phhp3(i) = 0.0
        ims_phhp4(i) = 0.0
        ims_phhp5(i) = 0.0
        ims_phhp6(i) = 0.0
      enddo

!     +------------------------------------------------------------------+
!     | Loop over the orbital lines to compute IMS diagrams.             |
!     +------------------------------------------------------------------+
      do ir = taskid + 1, nexcit, numtasks 
        call virt_indx(ir,iir,orbr,kr)

!        do ic = 1, nocc
        do ic = 1, ncore
          call core_indx(ic,iic,orbc1,kc1)

          jrcmin = idint(dabs(orbr - orbc1))
          jrcmax = idint((orbr + orbc1))

          do is = 1, nexcit
            call virt_indx(is,iis,orbs,ks)

            jscmin = idint(dabs(orbs - orbc1))
            jscmax = idint((orbs + orbc1))

!            do id = 1, nocc
            do id = 1, ncore
              call core_indx(id,iid,orbd,kd)

              jsdmin = idint(dabs(orbs - orbd))
              jsdmax = idint((orbs + orbd))
              irdsym = mtbl(isyme(ir), isymc(id))
              iscsym = mtbl(isyme(is), isymc(ic))

              if(irdsym .eq. iscsym)then
!               +--------------------------------------------------------+
!               | Compute the reduced matrix element  <dc||v||rs>.       |
!               +--------------------------------------------------------+
                call findk(kr, kd, ks, kc1, kgot, kmax)
                do i = 1, kmax
                  kk = kgot(i)
                  rk = rkval_hhpp(iid, iic, iir, iis, kk)
              
                  do ip = 1, nexcit
                    call virt_indx(ip,iip,orbp,kp)

                     irpsym = mtbl(isyme(ir), isyme(ip))
!                   +----------------------------------------------------+
!                   | Compute four IMS diagrams which is of one-body     |
!                   | particle-particle form <p||ims||p>.                |
!                   +----------------------------------------------------+
                    call ims_ppt0(ic, id, ip, ir, is, kk, result)
                    ims_ppl(iip,iis) = ims_ppl(iip, iis) + result * rk
              
                    do iq = 1, nexcit
                      call virt_indx(iq,iiq,orbq,kq)

                       isqsym = mtbl(isyme(is), isyme(iq))
!                     +--------------------------------------------------+
!                     | Compute and store two IMS diagrams which of the  |
!                     | two-body 4-particle form <pp||ims||pp>.          |
!                     +--------------------------------------------------+
                      if(irpsym .eq. isqsym)then
                      if(irpsym .eq. 1)then
                      jrpmin = idint(dabs(orbr - orbp))
                      jrpmax = idint((orbr + orbp))
                      jsqmin = idint(dabs(orbs - orbq))
                      jsqmax = idint((orbs + orbq))
                      do kk2 = max(jrpmin,jsqmin), min(jrpmax,jsqmax)
                        icol = imspr(iir, iip, kk2)
                        irow = imsqs(iis, iiq, kk2)
                        neqn1 = nskip_ims4p(kk2,1)+(irow-1)*nimspr(kk2,1)+icol
                        call ims_ppppt0(ic, id, ip, iq, ir, is, kk, kk2,result)
                        ims_pppp(neqn1) = ims_pppp(neqn1) + rk * result
                      enddo
                      else
                      jrpmin = idint(dabs(orbr - orbp))
                      jrpmax = idint((orbr + orbp))
                      jsqmin = idint(dabs(orbs - orbq))
                      jsqmax = idint((orbs + orbq))
                      do kk2 = max(jrpmin,jsqmin), min(jrpmax,jsqmax)
                        icol = imspr(iir, iip, kk2)
                        irow = imsqs(iis, iiq, kk2)
                        neqn1 = nskip_ims4p(kk2,2)+(irow-1)*nimspr(kk2,2)+ icol
                        call ims_ppppt0(ic, id, ip, iq, ir, is, kk, kk2,result)
                        ims_pppp(neqn1) = ims_pppp(neqn1) + rk * result
                      enddo
                      endif
                      endif
!                     +-----------------+
!                     | Closing iq loop |
!                     +-----------------+
                    enddo
!                   +-------------------+
!                   | Closing ip loop   |
!                   +-------------------+
                  enddo
                  do ia = 1, nocc
                    call core_indx(ia,iia,orba,ka)
                      
                    iacsym = mtbl(isymc(ia),isymc(ic))
                    jacmin = idint(dabs(orba - orbc1))
                    jacmax = idint((orba + orbc1))
!                   +----------------------------------------------------+
!                   | Compute four IMS diagrams which is of the one-body |
!                   | hole-hole form <h||ims||h>.                        |
!                   +----------------------------------------------------+
                    call ims_hht0(ia, ic, id, ir, is, kk, result)
                    ims_hhl(iia, iic) = ims_hhl(iia, iic) + result * rk

                    do ib = 1, nocc
                      call core_indx(ib,iib,orbb,kb)
                      ibdsym = mtbl(isymc(ib),isymc(id))
                      jbdmin = idint(dabs(orbb - orbd))
                      jbdmax = idint((orbb + orbd))
!                     +--------------------------------------------------+
!                     | Compute and store one IMS diagram which of the   |
!                     | two-body 4-hole form <hh||ims||hh>.              |
!                     +--------------------------------------------------+
!                      if(iacsym .eq. ibdsym)then
                      if (( max(jacmin,jbdmin) .le. kk) .and.
     :                    (kk. le. min(jacmax,jbdmax))) then
                        icol = imsab(iia, iic, kk)
                        irow = imsab(iib, iid, kk)
                        neqn1 = nskip_ims4h(kk) + (irow-1) * nimsab(kk) + icol
                        call ims_hhhht01(ia, ib, ic, id, ir, is, kk, result)
                        ims_hhhh(neqn1) = ims_hhhh(neqn1) + rk * result
                      endif
c                      endif

!                     +--------------------------------------------------+
!                     | Compute and store one IMS diagram which of the   |
!                     | two-body 4-hole form <hh||ims||hh> in the        |
!                     | perturbed doubles diagram.                       |
!                     +--------------------------------------------------+
                      jacmin = idint(dabs(orba - orbc1))
                      jacmax = idint((orba + orbc1))
                      jbdmin = idint(dabs(orbb - orbd))
                      jbdmax = idint((orbb + orbd))
                      do kk1 = max(jacmin,jbdmin), min(jacmax,jbdmax)
                         icol = imsab(iia, iic, kk1)
                         irow = imsab(iib, iid, kk1)
                         neqn1 = nskip_ims4h(kk1)+(irow-1)*nimsab(kk1)+ icol
                         call ims_hhhht02(ia,ib,ic,id,ir,is,kk,kk1,result)
                         ims_hhhh1(neqn1) = ims_hhhh1(neqn1) + rk * result
                      enddo

!                     +-----------------+
!                     | Closing ib loop |
!                     +-----------------+
                    enddo

                    do ip = 1, nexcit
                      call virt_indx(ip,iip,orbp,kp)

                      japmin = idint(dabs(orba - orbp))
                      japmax = idint((orba + orbp))
!                     +--------------------------------------------------+
!                     | Compute and store two IMS diagrams which are of  |
!                     | the two-body 2-hole 2-particle form <ph||ims||hp>|
!                     +--------------------------------------------------+
                      if ((max(japmin,jscmin) .le. kk) .and. 
     :                     (kk .le. min(japmax,jscmax))) then
                        icol = imsap(iia, iip, kk)
                        irow = imsap(iis, iic, kk)
                        neqn1 = nskip_ims2p2h(kk) + (irow-1) * nimsap(kk) + icol

!                       +------------------------------------------------+
!                       | Compute and store one IMS diagram which is of  |
!                       | two-body 2-hole 2-particle form <ph||ims||hp>. |
!                       +------------------------------------------------+
                        call ims_phhpt01(ia, ic, id, ip, ir, is, kk, result)
                        ims_phhp1(neqn1) = ims_phhp1(neqn1) + rk * result

!                       +------------------------------------------------+
!                       | Compute and store one IMS diagram which is of  |
!                       | two-body 2-hole 2-particle form <ph||ims||hp>. |
!                       +------------------------------------------------+
                        call ims_phhpt02(ia, ic, id, ip, ir, is, kk, result)
                        ims_phhp2(neqn1) = ims_phhp2(neqn1) + rk * result

!                       +------------------------------------------------+
!                       | Compute and store one IMS diagram which is of  |
!                       | two-body 2-hole 2-particle form <ph||ims||hp>. |
!                       +------------------------------------------------+
                        call ims_phhpt03(ia, ic, id, ip, ir, is, result)
                        ims_phhp3(neqn1) = ims_phhp3(neqn1) + rk * result
                      endif
                      do kk2 = max(japmin,jrcmin), min(japmax,jrcmax)
                        icol = imsap(iia, iip, kk2)
                        irow = imsap(iir, iic, kk2)
                        neqn1 = nskip_ims2p2h(kk2) + (irow-1) * nimsap(kk2)+icol

!                       +------------------------------------------------+
!                       | Compute and store one IMS diagram which is of  |
!                       | two-body 2-hole 2-particle form <ph||ims||hp>. |
!                       +------------------------------------------------+
                        call ims_phhpt05(ia, ic, id, ip, ir, is, kk,kk2,result)
                        ims_phhp5(neqn1) = ims_phhp5(neqn1) + rk * result

!                       +------------------------------------------------+
!                       | Compute and store one IMS diagram which is of  |
!                       | two-body 2-hole 2-particle form <ph||ims||hp>. |
!                       +------------------------------------------------+
                        call ims_phhpt06(ia, ic, id, ip, ir, is, kk,kk2,result)
                        ims_phhp6(neqn1) = ims_phhp6(neqn1) + rk * result
                      enddo
                      do kk2 = max(japmin,jsdmin), min(japmax,jsdmax)
                        icol = imsap(iia, iip, kk2)
                        irow = imsap(iis, iid, kk2)
                        neqn1 = nskip_ims2p2h(kk2) + (irow-1) * nimsap(kk2)+icol

!                       +------------------------------------------------+
!                       | Compute and store one IMS diagram which is of  |
!                       | two-body 2-hole 2-particle form <ph||ims||hp>. |
!                       +------------------------------------------------+
                        call ims_phhpt04(ia, ic, id, ip, ir, is, kk,kk2,result)
                        ims_phhp4(neqn1) = ims_phhp4(neqn1) + rk * result
                      enddo
!                     +-----------------+
!                     | Closing ip loop |
!                     +-----------------+
                    enddo
!                   +-------------------+
!                   | Closing ia loop   |
!                   +-------------------+
                  enddo
!                 +---------------------+
!                 | Closing j loop      |
!                 +---------------------+
                enddo
              endif
!             +-------------------------+
!             | Closing id loop         |
!             +-------------------------+
            enddo
!           +---------------------------+
!           | Closing is loop           |
!           +---------------------------+
          enddo
!         +-----------------------------+
!         | Closing ic loop             |
!         +-----------------------------+
        enddo
!       +-------------------------------+
!       | Closing ir loop               |
!       +-------------------------------+
      enddo
      isize = 1000000

!     +------------------------------------------------------------------+
!     | Collect the contribution for the ims with 4 holes (ims4h).       |
!     +------------------------------------------------------------------+
      do i = 1, int(nskip_ims4h(mxv)/isize) + 1
        indx = 0
        istrt = (i-1)*isize + 1
        iend = min(i*isize, nskip_ims4h(mxv))
        do j =  istrt, iend
          indx = indx + 1
          array1(indx) = 0.
          array2(indx) = 0.
          array1_local(indx) = ims_hhhh(j)
          array2_local(indx) = ims_hhhh1(j)
        enddo
        call MPI_ALLREDUCE(array1_local,array1,isize,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)
        call MPI_ALLREDUCE(array2_local,array2,isize,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)
        indx = 0
        do j =istrt, iend
          indx = indx + 1
          ims_hhhh(j) = array1(indx)
          ims_hhhh1(j) = array2(indx)
          array1_local(indx) = 0.
          array2_local(indx) = 0.
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Collect the ims which has 2 holes and 2 paticles (2p2h).         |
!     +------------------------------------------------------------------+
      do i = 1, int(nskip_ims2p2h(mxv)/isize) + 1
        indx = 0
        istrt = (i-1)*isize + 1
        iend = min(i*isize, nskip_ims2p2h(mxv))
        do j =  istrt, iend
          indx = indx + 1
          array1(indx) = 0.
          array2(indx) = 0.
          array3(indx) = 0.
          array4(indx) = 0.
          array5(indx) = 0.
          array6(indx) = 0.
          array1_local(indx) = ims_phhp1(j)
          array2_local(indx) = ims_phhp2(j)
          array3_local(indx) = ims_phhp3(j)
          array4_local(indx) = ims_phhp4(j)
          array5_local(indx) = ims_phhp5(j)
          array6_local(indx) = ims_phhp6(j)
        enddo
        call MPI_ALLREDUCE(array1_local,array1,isize,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)
        call MPI_ALLREDUCE(array2_local,array2,isize,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)
        call MPI_ALLREDUCE(array3_local,array3,isize,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)
        call MPI_ALLREDUCE(array4_local,array4,isize,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)
        call MPI_ALLREDUCE(array5_local,array5,isize,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)
        call MPI_ALLREDUCE(array6_local,array6,isize,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)
        indx = 0
        do j =istrt, iend
          indx = indx + 1
          ims_phhp1(j) = array1(indx)
          ims_phhp2(j) = array2(indx)
          ims_phhp3(j) = array3(indx)
          ims_phhp4(j) = array4(indx)
          ims_phhp5(j) = array5(indx)
          ims_phhp6(j) = array6(indx)
          array1_local(indx) = 0.
          array2_local(indx) = 0.
          array3_local(indx) = 0.
          array4_local(indx) = 0.
          array5_local(indx) = 0.
          array6_local(indx) = 0.
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Collect the ims which is of type one body particle-particle.     |
!     +------------------------------------------------------------------+
      call MPI_ALLREDUCE(ims_ppl,ims_pp,MNBAS*MNBAS,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)

!     +------------------------------------------------------------------+
!     | Collect the ims which is of type one body hole-hole.             |
!     +------------------------------------------------------------------+
      call MPI_ALLREDUCE(ims_hhl,ims_hh,MNBAS*MNBAS,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)

      return
      end


==> rccpac/ims/ims_tab_add.f <==
!     +------------------------------------------------------------------+
!     | This driver subroutine calls the required subroutines to         |
!     | compute additional one and two-body IMS diagrams which arise     |
!     | at the non-linear level in PRCC theory.                          |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    Siddhartha Chattopadhyay                    12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis' and 't0amp'.  |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      Subroutine ims_tab_add
!     +------------------------------------------------------------------+
      use ims_diagram
      use param
      use basis
      use t0amp

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, kk, kk1, neqn1, kgot, kmax, icol, irow, 
     :            taskid, ierr, isize, indx, istrt, iend, numtasks, l1
      integer  :: irdsym, iscsym, iapsym, isqsym, iacsym, ibdsym, ibcsym, 
     :            jbcmin, jbcmax, japmin, japmax, jsqmin, jsqmax, mink, maxk
 
      real (8) :: rk, rkval_hhpp, result, al1
      real (8) :: array1(1000000), array1_local(1000000)

      dimension kgot(MXV+1)
      call MPI_COMM_SIZE(MPI_COMM_WORLD,numtasks,ierr)
      call MPI_COMM_RANK(MPI_COMM_WORLD,taskid,ierr)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      do i = 1, nskip_imsphhh(MXV)
        ims_phhh(i) = 0.0
      enddo

      do i = 1, nskip_imspphp(MXV, 2)
        ims_pphp(i) = 0.0
      enddo


!     +------------------------------------------------------------------+
!     | Start the IMS diagram computations.                              |
!     +------------------------------------------------------------------+
      do ir = 1, nexcit
      call virt_indx(ir,iir,orbr,kr)
      do ic = 1, ncore
      call core_indx(ic,iic,orbc1,kc1)
        do is = 1, nexcit
        call virt_indx(is,iis,orbs,ks)
        do id = 1, ncore
        call core_indx(id,iid,orbd,kd)

          irdsym = mtbl(isyme(ir), isymc(id))
          iscsym = mtbl(isyme(is), isymc(ic))
          if(irdsym .eq. iscsym)then

!           +------------------------------------------------------------+
!           | Compute the slater integral <dc|v|rs>.                     |
!           +------------------------------------------------------------+
            call findk(kr, kd, ks, kc1, kgot, kmax)
            do i = 1, kmax
              kk1 = kgot(i)
              rk = rkval_hhpp(iid, iic, iir, iis, kk1)

              do ia = 1, ncore
              call core_indx(ia,iia,orba,ka)
              do ip = 1, nexcit
              call virt_indx(ip,iip,orbp,kp)
                japmin = idint(dabs(orba - orbp))
                japmax = idint((orba + orbp))
                iapsym = mtbl(isymc(ia), isyme(ip))

                do ib = 1, ncore
                call core_indx(ib,iib,orbb,kb)
                  ibcsym = mtbl(isymc(ib), isymc(ic))
 
!                 +------------------------------------------------------+
c                 | Compute and store 5 IMS diagrams which arise from    |
!                 | the two-body 1-particle 3-hole form <ph|ims|hh>.     |
!                 +------------------------------------------------------+
                  if (iapsym .eq. ibcsym ) then
                    jbcmin = idint(dabs(orbb - orbc1))
                    jbcmax = idint((orbb + orbc1))
                    mink = max(japmin,jbcmin)
                    maxk = min(japmax,jbcmax)
                    do j = mink, maxk
                       l1 = j
                       al1 = dble(l1)
                       icol = imsap(iia, iip, l1)
                       irow = imsab(iib, iic, l1)
                       neqn1 = nskip_imsphhh(l1) + (irow-1) * nimsap(l1) + icol
                       call ims_phhht0(ia,ib,ic,id,ip,ir,is,l1,kk1,result)
                       ims_phhh(neqn1) = ims_phhh(neqn1) + rk * result
                    enddo                       
                  endif

c               +-----------------+
c               | Closing ib loop |
c               +-----------------+
                enddo

                do iq = taskid + 1, nexcit, numtasks
                call virt_indx(iq,iiq,orbq,kq)

                  isqsym = mtbl(isyme(is), isyme(iq))

!                 +------------------------------------------------------+
!                 | Compute and store 5 IMS diagrams which arise from    |
!                 | the two-body 3-particle 1-hole form <pp|ims|hp>.     |
!                 +------------------------------------------------------+
                  if(iapsym .eq. isqsym)then
                  jsqmin = idint(dabs(orbs - orbq))
                  jsqmax = idint((orbs + orbq))
                  mink = max(japmin,jsqmin)
                  maxk = min(japmax,jsqmax)
                  if(isqsym .eq. 1)then
                    do j = mink, maxk
                      l1 = j
                      al1 = dble(l1)
                      icol = imsap(iip, iia, l1)
                      irow = imspr(iiq, iis, l1)
                      neqn1 = nskip_imspphp(l1,1)+(irow-1)*nimsap(l1)+icol
                      call ims_pphpt0(ia,ic,id,ip,iq,ir,is,l1,kk1,result)
                      ims_pphp(neqn1) = ims_pphp(neqn1) + rk * result
                    enddo
                  else
                    do j = mink, maxk
                      l1 = j
                      al1 = dble(l1) 
                      icol = imsap(iip, iia, l1)
                      irow = imspr(iiq, iis, l1)
                      neqn1 = nskip_imspphp(l1,2)+(irow-1)*nimsap(l1)+ icol
                      call ims_pphpt0(ia,ic,id,ip,iq,ir,is,l1,kk1,result)
                      ims_pphp(neqn1) = ims_pphp(neqn1) + rk * result
                    enddo
                  endif
                  endif

!               +-----------------+
!               | Closing iq loop |
!               +-----------------+
                enddo

!             +-------------------+
!             | Closing ip loop   |
!             +-------------------+
              enddo
!             +-------------------+
!             | Closing ia loop   |
!             +-------------------+
              enddo
!           +---------------------+
!           | Closing slater loop |
!           +---------------------+
            enddo
          endif
!       +-------------------------+
!       | Closing id loop         |
!       +-------------------------+
        enddo
!       +-------------------------+
!       | Closing is loop         |
!       +-------------------------+
        enddo
!     +---------------------------+
!     | Closing ic loop           |
!     +---------------------------+
      enddo
!     +---------------------------+
!     | Closing ir loop           |
!     +---------------------------+
      enddo


      isize = 1000000
!     +------------------------------------------------------------------+
!     | Collect two-body 3-hole 1-particle IMS.                          |
!     +------------------------------------------------------------------+
      do i = 1, int(nskip_imsphhh(mxv)/isize) + 1
        indx = 0
        istrt = (i-1)*isize + 1
        iend = min(i*isize, nskip_imsphhh(mxv))
        do j =  istrt, iend
          indx = indx + 1
          array1(indx) = 0.
          array1_local(indx) = ims_phhh(j)
        enddo
        call MPI_ALLREDUCE(array1_local,array1,isize,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)
        indx = 0
        do j =istrt, iend
          indx = indx + 1
          ims_phhh(j) = array1(indx)
          array1_local(indx) = 0.
        enddo
      enddo

      return
      end


==> rccpac/ims/ims_tabt1.f <==
!     +------------------------------------------------------------------+
!     | This driver subroutine calls other subroutines to compute the    |
!     | additional IMS diagrams required to solve the perturbed          |
!     | relativistic coupled-cluster equations.                          |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    Siddhartha Chattopadhyay                    12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'basis' and 'comdata'.         |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      Subroutine ims_tabt1(kk)
!     +------------------------------------------------------------------+
c      use ims_diagram
      use param
      use basis
      use t0amp

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, kk, kk1, neqn1, kgot, kmax, icol, irow, 
     :            taskid, ierr, isize, indx, istrt, iend, numtasks
      integer  :: irdsym, iscsym, irpsym, isqsym, iacsym, ibdsym
 
      real (8) :: ims_pp, ims_hh, rk, rkval_hhpp, result,
     :            ims_ppt1_lc(MNBAS,MNBAS), ims_hht1_lc(MNBAS,MNBAS),
     :            ims_pplt1, ims_hhlt1


      dimension kgot(MXV+1)

c     +------------------------------------------+
c     | Common blocks defined in this subroutine |
c     +------------------------------------------+
      common/imspplt1/ims_pplt1(MNBAS,MNBAS)
      common/imshhlt1/ims_hhlt1(MNBAS,MNBAS)

      call MPI_COMM_SIZE(MPI_COMM_WORLD,numtasks,ierr)
      call MPI_COMM_RANK(MPI_COMM_WORLD,taskid,ierr)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      do i = 1, MNBAS
        do j = 1, MNBAS
          ims_pplt1(i,j) = 0.0
          ims_hhlt1(i,j) = 0.0
          ims_ppt1_lc(i,j) = 0.0
          ims_hht1_lc(i,j) = 0.0
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Start the loops to compute the IMS diagrams.                     |
!     +------------------------------------------------------------------+
      do ir = taskid + 1, nexcit, numtasks 
        call virt_indx(ir,iir,orbr,kr)

        do ic = 1, ncore
          call core_indx(ic,iic,orbc1,kc1)

          do is = 1, nexcit
            call virt_indx(is,iis,orbs,ks)

            do id = 1, ncore
              call core_indx(id,iid,orbd,kd)
              irdsym = mtbl(isyme(ir), isymc(id))
              iscsym = mtbl(isyme(is), isymc(ic))

              if(irdsym .eq. iscsym)then

!               +--------------------------------------------------------+
!               | Compute the slater integral <dc|v|rs>.                 |
!               +--------------------------------------------------------+
                call findk(kr, kd, ks, kc1, kgot, kmax)
                do i = 1, kmax
                  kk1 = kgot(i)
                  rk = rkval_hhpp(iid, iic, iir, iis, kk1)
              
                  do ip = 1, nexcit
                    call virt_indx(ip,iip,orbp,kp)

                    irpsym = mtbl(isyme(ir), isyme(ip))

!                   +----------------------------------------------------+
!                   | Compute four IMS diagrams which arise from the     |
!                   | one-body <p|ims|p>  type with perturbed cluster    |
!                   | operator.                                          |
!                   +----------------------------------------------------+
                    call ims_ppt1(ic, id, ip, ir, is, kk, kk1, result)
                    ims_ppt1_lc(iip,iis) = ims_ppt1_lc(iip, iis) + result * rk
              
!                   +-----------------+
!                   | Closing ip loop |
!                   +-----------------+
                  enddo
                  do ia = 1, nocc
                    call core_indx(ia,iia,orba,ka)
                      
                    iacsym = mtbl(isymc(ia),isymc(ic))

!                   +----------------------------------------------------+
!                   | Compute four IMS diagrams which arise from the     |
!                   | one-body <h|ims|h> type with perturbed cluster     |
!                   | operator.                                          |
!                   +----------------------------------------------------+
                    call ims_hht1(ia, ic, id, ir, is, kk, kk1, result)
                    ims_hht1_lc(iia, iic) = ims_hht1_lc(iia, iic) + result * rk

!                   +-----------------+
!                   | Closing ia loop |
!                   +-----------------+
                  enddo
!                 +-------------------+
!                 | Closing i loop    |
!                 +-------------------+
                enddo
              endif
!             +-----------------------+
!             | Closing id loop       |
!             +-----------------------+
            enddo
!           +-------------------------+
!           | Closing is loop         |
!           +-------------------------+
          enddo
!         +---------------------------+
!         | Closing ic loop           |
!         +---------------------------+
        enddo
!       +-----------------------------+
!       | Closing ir loop             |
!       +-----------------------------+
      enddo

!     +------------------------------------------------------------------+
!     | Collect one-body particle-particle ims diagrams.                 |
!     +------------------------------------------------------------------+
      call MPI_ALLREDUCE(ims_ppt1_lc,ims_pplt1,MNBAS*MNBAS,MPI_REAL8,
     :                   MPI_SUM,MPI_COMM_WORLD,ierr)

!     +------------------------------------------------------------------+
!     | Collect one-body hole-hole ims diagrams.                         |
!     +------------------------------------------------------------------+
      call MPI_ALLREDUCE(ims_hht1_lc,ims_hhlt1,MNBAS*MNBAS,MPI_REAL8,
     :                   MPI_SUM,MPI_COMM_WORLD,ierr)

      return
      end


==> rccpac/ims/imsval.f <==
!     +------------------------------------------------------------------+
!     | This file contain functions which computes the location index of |
!     | the two-body IMS diagrams and returns the value of IMS diagrams. |
!     | It uses the skip information defined in the subroutine           |
!     | symm_ims.f.                                                      |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |    Siddhartha Chattopadhyay                                      |
!     |                                                                  |
!     |  Modification history                                            |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     | This function returns the value of IMS diagram <pp|v|pp>         |
!     +------------------------------------------------------------------+
      function imsval_pppp(iii, iij, iik, iil, kk, iiksym)
      use ims_diagram

      implicit none
!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: iii, iij, iik, iil, kk, icol, irow, neqn, iiksym
      real (8) :: imsval_pppp
    
!     +------------------------------------------------------------------+
!     | Compute the location index and retrieve the IMS.                 |
!     +------------------------------------------------------------------+
      if(iiksym .eq. 1)then
        icol = imspr(iii, iik, kk)
        irow = imsqs(iij, iil, kk)
        neqn = nskip_ims4p(kk, 1) + (irow - 1) * nimspr(kk, 1) + icol
        imsval_pppp = ims_pppp(neqn)
      else
        icol = imspr(iii, iik, kk)
        irow = imsqs(iij, iil, kk)
        neqn = nskip_ims4p(kk, 2) + (irow - 1) * nimspr(kk, 2) + icol
        imsval_pppp = ims_pppp(neqn)
      endif
      return
      end

!     +------------------------------------------------------------------+
!     | This function returns the value of IMS diagram <pp|v|hp>.        |
!     +------------------------------------------------------------------+
      function imsval_pphp(iii, iij, iik, iil, kk, iiksym)
      use ims_diagram

      implicit none
!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: iii, iij, iik, iil, kk, icol, irow, neqn, iiksym
      real (8) :: imsval_pphp
    
!     +------------------------------------------------------------------+
!     | Compute the location index and retrieve IMS value.               |
!     +------------------------------------------------------------------+
      if(iiksym .eq. 1)then
        icol = imsap(iii, iik, kk)
        irow = imspr(iij, iil, kk)
        neqn = nskip_imspphp(kk, 1) + (irow - 1) * nimsap(kk) + icol
        imsval_pphp = ims_pphp(neqn)
      else
        icol = imsap(iii, iik, kk)
        irow = imspr(iij, iil, kk)
        neqn = nskip_imspphp(kk, 2) + (irow - 1) * nimsap(kk) + icol
        imsval_pphp = ims_pphp(neqn)
      endif
      return
      end

!     +------------------------------------------------------------------+
!     | This function returns the value of IMS diagram <hh|v|hh>         |
!     +------------------------------------------------------------------+
      function imsval_hhhh(iii, iij, iik, iil, kk)
      use ims_diagram

      implicit none
!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: iii, iij, iik, iil, kk, icol, irow, neqn
      real (8) :: imsval_hhhh

!     +------------------------------------------------------------------+
!     | Compute location index and retrieve the IMS value.               |
!     +------------------------------------------------------------------+
      icol = imsab(iii, iik, kk)
      irow = imsab(iij, iil, kk)
      neqn = nskip_ims4h(kk) + (irow - 1) * nimsab(kk) + icol
      imsval_hhhh = ims_hhhh(neqn)
      return
      end

!     +------------------------------------------------------------------+
!     | This function returns the value of IMS diagram <hh|v|hh>, which  |
!     | arises in the perturbed doubles diagram.                         |
!     +------------------------------------------------------------------+
      function imsval_hhhh1(iii, iij, iik, iil, kk2)
      use ims_diagram

      implicit none
!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: iii, iij, iik, iil, kk2, icol, irow, neqn
      real (8) :: imsval_hhhh1

!     +------------------------------------------------------------------+
!     | Compute location index and retrieve the IMS value.               |
!     +------------------------------------------------------------------+
      icol = imsab(iii, iik, kk2)
      irow = imsab(iij, iil, kk2)
      neqn = nskip_ims4h(kk2) + (irow - 1) * nimsab(kk2) + icol
      imsval_hhhh1 = ims_hhhh1(neqn)
      return
      end

!     +------------------------------------------------------------------+
!     | This function returns the value of IMS diagram which  is of the  |
!     | <ph|v|hp> type.                                                  |
!     +------------------------------------------------------------------+
      function imsval_phhp1(iii, iij, iik, iil, kk)
      use ims_diagram

      implicit none
!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: iii, iij, iik, iil, kk, icol, irow, neqn
      real (8) :: imsval_phhp1

!     +------------------------------------------------------------------+
!     | Compute location index and retrieve IMS value.                   |
!     +------------------------------------------------------------------+
      icol = imsap(iii, iik, kk)
      irow = imsap(iij, iil, kk)
      neqn = nskip_ims2p2h(kk) + (irow - 1) * nimsap(kk) + icol
      imsval_phhp1 = ims_phhp1(neqn)
      return
      end

!     +------------------------------------------------------------------+
!     | This function returns the value of IMS diagram which is of the   |
!     | <ph|v|hp> type.                                                  |
!     +------------------------------------------------------------------+
      function imsval_phhp2(iii, iij, iik, iil, kk)
      use ims_diagram

      implicit none
!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: iii, iij, iik, iil, kk, icol, irow, neqn
      real (8) :: imsval_phhp2

!     +------------------------------------------------------------------+
!     | Compute location index and retrieve IMS value.                   |
!     +------------------------------------------------------------------+
      icol = imsap(iii, iik, kk)
      irow = imsap(iij, iil, kk)
      neqn = nskip_ims2p2h(kk) + (irow - 1) * nimsap(kk) + icol
      imsval_phhp2 = ims_phhp2(neqn)
      return
      end

!     +------------------------------------------------------------------+
!     | This function returns the value of IMS diagram which is of the   |
!     | <ph|v|hp> type.                                                  |
!     +------------------------------------------------------------------+
      function imsval_phhp3(iii, iij, iik, iil, kk)
      use ims_diagram

      implicit none
!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: iii, iij, iik, iil, kk, icol, irow, neqn
      real (8) :: imsval_phhp3

!     +------------------------------------------------------------------+
!     | Compute location index and retrieve IMS value.                   |
!     +------------------------------------------------------------------+
      icol = imsap(iii, iik, kk)
      irow = imsap(iij, iil, kk)
      neqn = nskip_ims2p2h(kk) + (irow - 1) * nimsap(kk) + icol
      imsval_phhp3 = ims_phhp3(neqn)
      return
      end

!     +------------------------------------------------------------------+
!     | This function returns the value of IMS diagram which is of the   |
!     | <ph|v|hp> type.                                                  |
!     +------------------------------------------------------------------+
      function imsval_phhp4(iii, iij, iik, iil, kk)
      use ims_diagram

      implicit none
!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: iii, iij, iik, iil, kk, icol, irow, neqn
      real (8) :: imsval_phhp4

!     +------------------------------------------------------------------+
!     | Compute the location index and retrieve IMS value.               |
!     +------------------------------------------------------------------+
      icol = imsap(iii, iik, kk)
      irow = imsap(iij, iil, kk)
      neqn = nskip_ims2p2h(kk) + (irow - 1) * nimsap(kk) + icol
      imsval_phhp4 = ims_phhp4(neqn)
      return
      end

!     +------------------------------------------------------------------+
!     | This function returns the value of IMS diagram which is of the   |
!     | <ph|v|hp> type.                                                  |
!     +------------------------------------------------------------------+
      function imsval_phhp5(iii, iij, iik, iil, kk)
      use ims_diagram

      implicit none
!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: iii, iij, iik, iil, kk, icol, irow, neqn
      real (8) :: imsval_phhp5

!     +------------------------------------------------------------------+
!     | Compute the location index and retrieve the IMS value.           |
!     +------------------------------------------------------------------+
      icol = imsap(iii, iik, kk)
      irow = imsap(iij, iil, kk)
      neqn = nskip_ims2p2h(kk) + (irow - 1) * nimsap(kk) + icol
      imsval_phhp5 = ims_phhp5(neqn)
      return
      end

!     +------------------------------------------------------------------+
!     | This function returns the value of IMS diagram which is of the   |
!     | <ph|v|hp> type.                                                  |
!     +------------------------------------------------------------------+
      function imsval_phhp6(iii, iij, iik, iil, kk)
      use ims_diagram

      implicit none
!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: iii, iij, iik, iil, kk, icol, irow, neqn
      real (8) :: imsval_phhp6

!     +------------------------------------------------------------------+
!     | Compute the location index and retrieve IMS value.               |
!     +------------------------------------------------------------------+
      icol = imsap(iii, iik, kk)
      irow = imsap(iij, iil, kk)
      neqn = nskip_ims2p2h(kk) + (irow - 1) * nimsap(kk) + icol
      imsval_phhp6 = ims_phhp6(neqn)
      return
      end

!     +------------------------------------------------------------------+
!     | This function returns the value of IMS diagram which is of the   |
!     | <ph|v|hh> type.                                                  |
!     +------------------------------------------------------------------+
      function imsval_phhh(iii, iij, iik, iil, kk)
      use ims_diagram

      implicit none
!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: iii, iij, iik, iil, kk, icol, irow, neqn
      real (8) :: imsval_phhh

!     +------------------------------------------------------------------+
!     | Compute the location index and retrieve the IMS value.           |
!     +------------------------------------------------------------------+
      icol = imsap(iii, iik, kk)
      irow = imsab(iij, iil, kk)
      neqn = nskip_imsphhh(kk) + (irow - 1) * nimsap(kk) + icol
      imsval_phhh = ims_phhh(neqn)
      return
      end




==> rccpac/ims/symm_ims.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the skip information for the IMS        |
!     | diagrams. This is used to skip the previous IMS diagrams, upto   |
!     | the location of the (i-1)th one, if we require the kth IMS       |
!     | diagram.                                                         |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |    Dilip Angom                                                   |
!     |                                                                  |
!     |  Modification history                                            |
!     |    7 July, 2012: Dilip Angom                                     |
!     |        Added MPI code to combine partial memory requirements of  |
!     |        ims_pppp and ims_pphp. So that the Master has the total   |
!     |        memory requirement and writes the value to STDOUT.        |
!     |                                                                  |
!     |    30 November 2013: Dilip Angom                                 |
!     |       Modified to use the module 'basis'.                        |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine symm_ims
!     +------------------------------------------------------------------+
      use ims_diagram
      use basis

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Define local variables.                                          |
!     +------------------------------------------------------------------+
      Integer  :: i, kk, iprsym, jprmin, jprmax, jabmin, jabmax, japmin, 
     :            japmax, j, l, numtasks, taskid, ierr,
     :            jqsmin, jqsmax, iqssym, npppp, lpppp, npphp, lpphp,
     :            stat(MPI_Status_Size)


      call MPI_COMM_SIZE(MPI_COMM_WORLD,numtasks,ierr)
      call MPI_COMM_RANK(MPI_COMM_WORLD,taskid,ierr)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      do i = 0, mxv
        nskip_ims4p(i, 1) = 0
        nskip_ims4p(i, 2) = 0
        nskip_imspphp(i, 1) = 0
        nskip_imspphp(i, 2) = 0
        nskip_ims4h(i) = 0
        nskip_ims2p2h(i) = 0
        nskip_imsphhh(i) = 0
        nimspr(i, 1) = 0
        nimspr(i, 2) = 0
        nimsqs(i, 1) = 0
        nimsqs(i, 2) = 0
        nimsab(i) = 0
        nimsap(i) = 0
        do j = 1, MNBAS
          do l = 1, MNBAS
             imsap(l, j, i) = 0
          enddo
        enddo
        do j = 1, MNOCC
          do l = 1, MNOCC
             imsab(l, j, i) = 0
          enddo
        enddo
        do j = 1, MNEXC
          do l = 1, MNEXC
             imspr(l, j, i) = 0
             imsqs(l, j, i) = 0
          enddo
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Define the skip for the <pp|v|pp> type of IMS diagrams           |
!     | corresponding to the particle index which is parallelized in the |
!     | driver subroutines.                                              |
!     +------------------------------------------------------------------+
      do ip = taskid + 1, nexcit, numtasks
        call virt_indx(ip, iip, orbp, kp)
        do ir = 1, nexcit
          call virt_indx(ir, iir, orbr, kr)

          iprsym = mtbl(isyme(ip),isyme(ir))

          if(iprsym .eq. 1)then
            jprmin = idint(dabs(orbp - orbr))
            jprmax = idint((orbp + orbr))
            do kk = jprmin, jprmax
              nimspr(kk,1) = nimspr(kk,1) + 1
              imspr(iip, iir, kk) = nimspr(kk,1)
            enddo
          else
            jprmin = idint(dabs(orbp - orbr))
            jprmax = idint((orbp + orbr))
            do kk = jprmin, jprmax
              nimspr(kk,2) = nimspr(kk,2) + 1
              imspr(iip, iir, kk) = nimspr(kk,2)
            enddo
          endif
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Define the skip for the <pp|v|pp> type of IMS diagrams for the   |
!     | sequential particle index.                                       |
!     +------------------------------------------------------------------+
      do iq =  1, nexcit
        call virt_indx(iq, iiq, orbq, kq)
        do is = 1, nexcit
          call virt_indx(is, iis, orbs, ks)

          iqssym = mtbl(isyme(iq),isyme(is))

          if(iqssym .eq. 1)then
            jqsmin = idint(dabs(orbq - orbs))
            jqsmax = idint((orbq + orbs))
            do kk = jqsmin, jqsmax
              nimsqs(kk,1) = nimsqs(kk,1) + 1
              imsqs(iiq, iis, kk) = nimsqs(kk,1)
            enddo
          else
            jqsmin = idint(dabs(orbq - orbs))
            jqsmax = idint((orbq + orbs))
            do kk = jqsmin, jqsmax
              nimsqs(kk,2) = nimsqs(kk,2) + 1
              imsqs(iiq, iis, kk) = nimsqs(kk,2)
            enddo
          endif
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Define the skip for the <hh|v|hh> type of IMS diagrams.          |
!     +------------------------------------------------------------------+
      do ia = 1, nocc 
        call core_indx(ia, iia, orba, ka)
        do ib = 1, nocc
          call core_indx(ib, iib, orbb, kb)
          jabmin = idint(dabs(orba - orbb))
          jabmax = idint((orba + orbb))
          do kk = jabmin, jabmax
            nimsab(kk) = nimsab(kk) + 1
            imsab(iia, iib, kk) = nimsab(kk)
          enddo
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Define the skip for <ph|v|hp> type of IMS diagrams.              |
!     +------------------------------------------------------------------+
      do ia = 1, nocc 
        call core_indx(ia, iia, orba, ka)
        do ip = 1, nexcit
          call virt_indx(ip, iip, orbp, kp)
          japmin = idint(dabs(orba - orbp))
          japmax = idint((orba + orbp))
          do kk = japmin, japmax
            nimsap(kk) = nimsap(kk) + 1
            imsap(iia, iip, kk) = nimsap(kk)
            imsap(iip, iia, kk) = nimsap(kk)
          enddo
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Set the skip information of the two-body IMS diagrams.           |
!     +------------------------------------------------------------------+
      nskip_ims4p(0,2) = nimspr(0,1) * nimsqs(0,1)
      nskip_imspphp(0,2) = nimsap(0)*nimspr(0,1)
      do i = 1, mxv

!       +----------------------------------------------------------------+
!       | <pp|v|pp> type of IMS diagrams.                                |
!       +----------------------------------------------------------------+
        nskip_ims4p(i,1) = nskip_ims4p(i-1,2)+ nimspr(i-1,2)*nimsqs(i-1,2) 
        nskip_ims4p(i,2) = nskip_ims4p(i,1)  + nimspr(i,1)*nimsqs(i,1) 

!       +----------------------------------------------------------------+
!       | <hh|v|hh> type of IMS diagrams.                                |
!       +----------------------------------------------------------------+
        nskip_ims4h(i) = nskip_ims4h(i-1) + nimsab(i-1) * nimsab(i-1)

!       +----------------------------------------------------------------+
!       | <ph|v|hp> type of IMS diagrams.                                |
!       +----------------------------------------------------------------+
        nskip_ims2p2h(i) = nskip_ims2p2h(i-1) + nimsap(i-1) * nimsap(i-1)

!       +----------------------------------------------------------------+
!       | <ph|v|hh> type of IMS diagrams.                                |
!       +----------------------------------------------------------------+
        nskip_imsphhh(i) = nskip_imsphhh(i-1) + nimsap(i-1) * nimsab(i-1)

!       +----------------------------------------------------------------+
!       | <pp|v|hp> type of IMS diagrams.                                |
!       +----------------------------------------------------------------+
        nskip_imspphp(i,1) = nskip_imspphp(i-1,2)+nimsap(i-1)*nimspr(i-1,2)
        nskip_imspphp(i,2) = nskip_imspphp(i,1)+nimsap(i)*nimspr(i,1)
      enddo

!     +------------------------------------------------------------------+
!     | Allocate memory to ims diagram arrays.                           |
!     +------------------------------------------------------------------+
      allocate (ims_pppp(nskip_ims4p(MXV, 2)))
      allocate (ims_hhhh(nskip_ims4h(MXV)))
      allocate (ims_hhhh1(nskip_ims4h(MXV)))
      allocate (ims_phhp1(nskip_ims2p2h(MXV)))
      allocate (ims_phhp2(nskip_ims2p2h(MXV)))
      allocate (ims_phhp3(nskip_ims2p2h(MXV)))
      allocate (ims_phhp4(nskip_ims2p2h(MXV)))
      allocate (ims_phhp5(nskip_ims2p2h(MXV)))
      allocate (ims_phhp6(nskip_ims2p2h(MXV)))
      allocate (ims_phhh(nskip_imsphhh(MXV)))
      allocate (ims_pphp(nskip_imspphp(MXV,2)))

!     +------------------------------------------------------------------+
!     | Master collects the number of local pppp and pphp IMS integrals  |
!     | from  other processors and calculates the total number.          |
!     +------------------------------------------------------------------+
      lpppp = nskip_ims4p(MXV, 2)
      if (taskid .eq. MASTER) then
        npppp = lpppp
        do i = 1, numtasks-1
          call MPI_Recv(lpppp, 1, MPI_Integer, i, 1, MPI_COMM_WORLD, stat, ierr)
          npppp = npppp + lpppp
        enddo
      else
        call MPI_Send(lpppp, 1, MPI_Integer, MASTER, 1, MPI_COMM_WORLD, ierr)
      endif

      lpphp = nskip_imspphp(MXV, 2)
      if (taskid .eq. MASTER) then
        npphp = lpphp
        do i = 1, numtasks-1
          call MPI_Recv(lpphp, 1, MPI_Integer, i, 1, MPI_COMM_WORLD, stat, ierr)
          npphp = npphp + lpphp
        enddo
      else
        call MPI_Send(lpphp, 1, MPI_Integer, MASTER, 1, MPI_COMM_WORLD, ierr)
      endif


!     +------------------------------------------------------------------+
!     | Write IMS array sizes to STDOUT.                                 |
!     +------------------------------------------------------------------+
      if(taskid .eq. MASTER)
     : write(STDOUT, 200)npppp, nskip_ims4h(MXV), nskip_ims2p2h(MXV), 
     :                   nskip_imsphhh(MXV), npphp
      return
!     +------------------------------------------------------------------+
!     | Format statements.                                               |
!     +------------------------------------------------------------------+
 100  format('--------------------------------------------------------',
     &       '-----------------------',/, 13x, '++Completed IMS (T0) ',
     &       'skip calculations (symm_ims.f)++', /, '---------------------',
     &       '----------------------------------------------------------')
 200  format(' Maximum number of nskip_ims4p is: ', i12,/,
     :       19x, 'nskip_ims4h is: ', i12, /,
     :       17x, 'nskip_ims2p2h is: ', i12, /,
     :       17x, 'nskip_imsphhh is: ', i12, /,
     :       17x, 'nskip_imspphp is: ', i12, //)

      end


==> rccpac/init_0v.f <==
!     +------------------------------------------------------------------+
!     |  This subroutine computes the initial guess values of the        |
!     |  T_1^{(0)} and T_2^{(0)} cluster amplitudes. This is done in the |
!     |  following steps:                                                |
!     |    1. Checks if  there is a cluster amplitude file from a        |
!     |       previous computation. If it does, then, the cluster        |
!     |       amplitudes are read, broadcast and returns.                |
!     |                                                                  |
!     |    2. In absence of results from previous computation, the       |
!     |       T_1{(0)} is set to a small value and T_2^{(0)} is          |
!     |       considered as the value of the first order perturbation.   |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                10 September, 2008  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine init_0v(ndbls, old)
!     +------------------------------------------------------------------+
       use param
       use basis
       use t0amp
       use comdata

      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local vaiables and arrays.                                       |
!     +------------------------------------------------------------------+
      integer  :: i, lcount, lindx, ia, ib, ip, iq, iia, iib, iip, iiq,
     &            neqn1, ka, kb, kp, kq, in, iapsym, ibqsym, old, j, kk, 
     &            kk1, ndbls, ntot, taskid, ierr, kgot, kmax, t0loc
      real (8) :: orba, orbb, orbp, orbq, bval, f1, rk, slater_new

      dimension lindx(MXL,3), kgot(MXV+1)

      call MPI_COMM_RANK(MPI_COMM_WORLD,taskid,ierr)

!     +------------------------------------------------------------------+
!     | Master processor checks the cluster amplitude file.              |
!     +------------------------------------------------------------------+
      if(taskid .eq. MASTER)then

!       +----------------------------------------------------------------+
!       | Check if 't0_close.dat' is from an earliear computation.       |
!       +----------------------------------------------------------------+
        old = 0
        ntot = 0
        if ( .not. eof(73))read(73)ntot
        write(STDOUT, *) 'init_close1, nsing', ntot, nsing
        if (( ntot .ne. 0) .and. ( ntot .eq. (nsing + ndbls))) then

          write(STDOUT, *) 'init_close', ntot, nsing

!         +--------------------------------------------------------------+
!         | Read the cluster amplitudes from the previous computation.   |
!         +--------------------------------------------------------------+
          read(73)(t0clus(i), i = 1, nsing+ndbls)
          old = 1
        endif
      endif

!     +------------------------------------------------------------------+
!     | Cluster amplitudes from the previous computation is broadcast    |
!     | and the subroutine returns.                                      |
!     +------------------------------------------------------------------+
      call MPI_BCAST(old,1,MPI_INTEGER,MASTER,MPI_COMM_WORLD,ierr)
      if (old .eq. 1) then
         call MPI_BCAST(t0clus,MDIM,MPI_REAL8,MASTER,MPI_COMM_WORLD,ierr)
         return
      endif
      do i = 1, MDIM
        t0clus(i) = 0.0d0
      enddo

!     +------------------------------------------------------------------+
!     | Loop over the orbitals to compute initial guess values of the    |
!     | T^{(0)} cluster amplitudes.                                      |
!     +------------------------------------------------------------------+
      do ip = 1, nexcit
        call virt_indx(ip, iip, orbp, kp)
        do ia = 1, ncore
          call core_indx(ia, iia, orba, ka)
          iapsym = mtbl(isymc(ia),isyme(ip)) 

!         +--------------------------------------------------------------+
!         | Initial guess value of the T_1^0 cluster amplitudes.         |
!         +--------------------------------------------------------------+
          if((iapsym .eq. 1) .and. (orba .eq. orbp))then
            in = idpa(iip, iia)
            bval = -1.0d-12
            t0clus(in) = bval/(eorb(iip) - eorb(iia))
          endif

!         +--------------------------------------------------------------+
!         | The initial value of the T_2^0 cluster amplitude is taken    |
!         | as,                                                          |
!         |   t_ab^pq = -<pq|v|ab>/(e_p + e_q - e_a -e_b)                |
!         | where, e_i are the orbital energies.                         |
!         +--------------------------------------------------------------+
          do iq = 1, nexcit
            call virt_indx(iq, iiq, orbq, kq)
            do ib = 1, ncore
              call core_indx(ib, iib, orbb, kb)
              ibqsym = mtbl(isymc(ib), isyme(iq))
              if(iapsym .eq. ibqsym)then
                call findk(ka, kp, kb, kq, kgot, kmax)
                call findlam(ia, ip, ib, iq, lcount, lindx)
                do i = 1, lcount
                  kk1 = lindx(i, 1)
                  neqn1 = lindx(i, 3)

!                 +-------------------------------------------------------+
!                 | Calculate the multipoles by imposing parity selection,|
!                 | so that these can be used to calculate "bval".        |   
!                 +-------------------------------------------------------+
                  bval = 1.0d-15
                  do j = 1 , kmax
                    kk = kgot(j)
                    if(kk1 .eq. kk)then
                      f1 = (-1)**(orbp + orbq + one + kk1)
                      rk = slater_new(iip, iiq, iia, iib , orbp,
     &                                  orbq, orba, orbb, kk1)
                      bval = - rk * f1
                    endif
                  enddo

                  t0clus(neqn1) = bval/(eorb(iip) + eorb(iiq) -
     &                                    eorb(iia) - eorb(iib))
                enddo
              endif
            enddo
          enddo
        enddo
      enddo

      return
      end


==> rccpac/init_1v.f <==
!     +------------------------------------------------------------------+
!     |  This subroutine computes the initial guess values of the        |
!     |  S_1^{(0)} and S_2^{(0)} cluster amplitudes.                     |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                10 September, 2008  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine init_1v
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata
      
      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Define local variables.                                          |
!     +------------------------------------------------------------------+

      integer  :: i, lcount, lindx, ia, ib, ip, iq, iia, iib, iip, iiq
      integer  :: neqn1, ka, kb, kp, kq, in, iapsym, ibqsym, istart, iend
      integer  :: iapmax, kk1, strt, send, kmax, kgot, t0loc, j, kk, ip1

      real (8) :: orba, orbb, orbp, orbq, bval, f1, rk, slater_new

      dimension lindx(MXL,3), kgot(MXV+1)

!      do i = 1, MDIM
!        t0clus(i) = 0.0d0
!      enddo

!     +------------------------------------------------------------------+
!     | Loop over the orbitals to compute the initial guess values of    |
!     | the one-valence (open-shell) S_1^{(0)} cluster amplitudes.       |  
!     +------------------------------------------------------------------+
!      do ip = nval + 1, nexcit
      do ip = 1, nexcit
        call virt_indx(ip, iip, orbp, kp)

        ip1 = ncore + ip

        do ia = ncore + 1, nocc
          if( (ip .le. nval) .and. (ia .eq. ip1) ) go to 123

          call core_indx(ia, iia, orba, ka)
          iapsym = mtbl(isymc(ia),isyme(ip)) 
          if((iapsym .eq. 1) .and. (orba .eq. orbp))then
            in = idpa(iip, iia)
            t0clus(in) = 0.0d0
            bval = -1.0d-10
            t0clus(in) = bval/(eorb(iip) - eorb(iia))
          endif
 123        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Initial guess for S_2^{(0)}                                      |
!     +------------------------------------------------------------------+
!      do ia = 1, nocc
      do ia = ncore + 1, nocc
        call core_indx(ia, iia, orba, ka)
        do ip = 1, nexcit
          call virt_indx(ip, iip, orbp, kp)
          iapsym = mtbl(isymc(ia),isyme(ip)) 

!          strt = ncore + 1
!          send = nocc
!          if(ia .gt. ncore)then
!            strt = 1
!            send = ncore
!          endif

!          do ib = strt, send
          do ib = 1, ncore
            call core_indx(ib, iib, orbb, kb)
             do iq = 1, nexcit
              call virt_indx(iq, iiq, orbq, kq)
              ibqsym = mtbl(isymc(ib), isyme(iq))
              if(iapsym .eq. ibqsym)then
                call findk(ka, kp, kb, kq, kgot, kmax)
                call findlam(ia, ip, ib, iq, lcount, lindx)
                do i = 1, lcount
                  kk1 = lindx(i, 1)
                  neqn1 = lindx(i, 3)

!                 +------------------------------------------------------+
!                 | Calculate the multipoles by imposing parity selection|
!                 | rule, so that these can be used to calculate "bval". |   
!                 +------------------------------------------------------+
                  bval = 1.0d-15
                  do j = 1 , kmax
                    kk = kgot(j)
                    if(kk1 .eq. kk)then
                      f1 = (-1)**(orbp + orbq + one + kk1)
                      rk = slater_new(iip, iiq, iia, iib , orbp,
     :                                  orbq, orba, orbb, kk1)
                      bval = - rk * f1
                    endif
                  enddo

                  t0clus(neqn1) = bval/( eorb(iip) + eorb(iiq) -
     :                                    eorb(iia) - eorb(iib) )

                enddo
              endif
            enddo
          enddo
        enddo
      enddo
      return
      end


==> rccpac/ldrivert0_0v.f <==
!     +------------------------------------------------------------------+
!     | This is the driver subroutine to generate the coefficients of    |
!     | linear equations cluster amplitude equations in the linearised   |
!     | relativistic coupled-cluster with single and double excitation   |
!     | approximation. The equations are solved using Jacobi method and  |
!     | Direct Inversion in the Iterative Subspace (DIIS)                |
!     |  Ref: P. Pulay,                                                  |
!     |       Convergence acceleration of iterative sequences. The case  |
!     |       of SCF iteration, Chem. Phys. Letters 73, 393 (1980).      |
!     | is used to accelerate the convergence.                           |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                      20 July 2009  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |    01 July 2016: D. Angom                                        |
!     |       Calling arguments of diis.f are modified. Now, cluster     |
!     |       amplitude array, and number singly excited cluster         |
!     |       amplitudes are included in the calling argument of diis.f. |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine ldrivert0_0v(ndbls)
!     +------------------------------------------------------------------+
      use  param
      use  basis
      use  t0amp
      use  comdata
      use  diisdat

      implicit none
      include 'orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Define local variables.                                          |
!     +------------------------------------------------------------------+
      integer  :: i, ndbls, kk1, lcount, lindx, in, neqn1
      integer  :: numtasks, taskid, ierr, kk, j, kmax, kgot
      integer  :: iapsym, ibqsym, iter, count
      real (8) :: sum, rk, f1, bval, adiag, epsd, convd, slater_new
      real (8) :: eps, t1_curr, nume_local, deno_local, t2_curr
      real (8) :: conv

      dimension lindx(MXL,3),kgot(MXV+1)
      dimension nume_local(MDIM), deno_local(MDIM)

      call MPI_COMM_SIZE(MPI_COMM_WORLD,numtasks,ierr)
      call MPI_COMM_RANK(MPI_COMM_WORLD,taskid,ierr)

!     +------------------------------------------------------------------+
!     | Initialize the cluster amplitude array.                          |
!     +------------------------------------------------------------------+
      do ia = 1, nsing + ndbls
         d0clus(ia, 1) = t0clus(ia)
      enddo
      if(taskid .eq. MASTER) then
        write(STDOUT,  50)
        write(STDOUT, 100) SMALL
      endif 

!     +------------------------------------------------------------------+
!     | Start the iteration loop to solve the linear equations.          |
!     +------------------------------------------------------------------+
      iter = 0
      count = 1
 1    iter = iter + 1

      do ia = 1, nsing + ndbls
         nume(ia) = zero
         deno(ia) = 1.0d-40
         nume_local(ia) = zero
         deno_local(ia) = 1.0d-40
      enddo

      eps = 0.0
      epsd = 0.0
      conv = 0.0
      convd = 0.0

!     +------------------------------------------------------------------+
!     | Start the orbital loops.                                         |
!     +------------------------------------------------------------------+
      do ip = taskid + 1, nexcit, numtasks
        call virt_indx(ip,iip,orbp,kp)

        do ia = 1, ncore
          call core_indx(ia,iia,orba,ka)

!         +--------------------------------------------------------------+
!         | Computation of linearized T_1^{(0)} starts here.             |
!         +--------------------------------------------------------------+
          sum = 0.0d0
          adiag = 0.0d0

          iapsym = mtbl(isymc(ia), isyme(ip))
          if((iapsym .eq. 1) .and. (orba .eq. orbp))then
            in =  idpa(iip,iia)

!           +------------------------------------------------------------+
!           | Initialize the value of the b matrix element.              |
!           +------------------------------------------------------------+
            bval = -1.0d-12
           
!           do iq = 1, nexcit
!             call virt_indx(iq,iiq,orbq,kq)
!             +----------------------------------------------------------+
!             |1. Calculate <p|f_N|q><q|T_1^0|a>                         |
!             +----------------------------------------------------------+
!             call sppt0(ia, ip, iq, in, adiag)
!           enddo
           
            do ib = 1, ncore
              call core_indx(ib,iib,orbb,kb)

!             +----------------------------------------------------------+
!             |2. Calculate <b|f_N|a><p|T_1^0|b>                         |
!             +----------------------------------------------------------+
!             call shht0(ia, ib, ip, in, adiag)
              do iq = 1, nexcit
                call virt_indx(iq,iiq,orbq,kq)

!               +--------------------------------------------------------+
!               |3. Calculate <pb|v|aq><q|T_1^0|b>                       |
!               +--------------------------------------------------------+
                call sphhpt0(ia, ib, ip, iq, in, adiag, sum)
           
!               +--------------------------------------------------------+
!               |4,5. Compute:                                           |
!               |    <b|f_N|q><pq|T_2^0|ab> +  <b|f_N|q><qp|T_2^0|ab>,   |
!               | these term do not contribute, if Hartree-Fock orbitals |
!               | are used in the computations.                          |
!               +--------------------------------------------------------+
!               call shpt0(ia, ib, ip, iq, sum)
           
!               +--------------------------------------------------------+
!               |10. Coompute <bp|v|aq><q|T_1^0|b>                       |
!               +--------------------------------------------------------+
                call sphpht0(ia, ib, ip, iq, in, adiag, sum)
                do ir = 1, nexcit
                  call virt_indx(ir,iir,orbr,kr)
           
!                 +------------------------------------------------------+
!                 |6,7. Compute:                                         |
!                 |   <bp|v|qr><qr|T_2^0|ba>  +  <bp|v|rq><qr|T_2^0|ba>  |
!                 +------------------------------------------------------+
                  call shpppt0(ia, ib, ip, iq, ir, sum)
                enddo
                do ic = 1, ncore
                  call core_indx(ic,iic,orbc1,kc1)
           
!                 +------------------------------------------------------+
!                 |8,9. Compute:                                         |
!                 |   <bc|v|qa><qp|T_2^0|bc>  +  <bc|v|qa><pq|T_2^0|bc>  |
!                 +------------------------------------------------------+
                  call shhpht0(ia, ib, ic, ip, iq, sum)

                enddo
!               +------------------------+
!               | Closing the 'iq' loop  |
!               +------------------------+
              enddo
!             +--------------------------+
!             | Closing the 'ib' loop    |
!             +--------------------------+
            enddo
           
!           +------------------------------------------------------------+
!           | Compute the T_1^0 amplitudes                               |
!           +------------------------------------------------------------+
            sum = sum - adiag
            adiag = adiag/t0clus(in) + (eorb(iip) - eorb(iia))

!           adiag = (eorb(iip) - eorb(iia))

            nume_local(in) = nume_local(in) + bval - sum
            deno_local(in) = deno_local(in) + adiag
          endif

!         +--------------------------------------------------------------+
!         | Computations of the linearized T_2^0 starts here.            |
!         +--------------------------------------------------------------+
          do ib = 1, ncore
            call core_indx(ib,iib,orbb,kb)
            do iq = 1, nexcit
              call virt_indx(iq,iiq,orbq,kq)
              ibqsym = mtbl(isymc(ib), isyme(iq))
          
!             +----------------------------------------------------------+
!             | Compute the b matrix ( <pq|v|ab> ) for T_2^0.            |
!             +----------------------------------------------------------+
              if(iapsym .eq. ibqsym)then
                call findk(ka, kp, kb, kq, kgot, kmax)
                call findlam(ia, ip, ib, iq, lcount, lindx)
                do i = 1, lcount
                  kk1 = lindx(i, 1)
                  neqn1 = lindx(i, 3)

!                 +-------------------------------------------------------+
!                 | Compute the multipoles by imposing parity selection,  |
!                 | so that these can be used to calculate "bval".        |   
!                 +-------------------------------------------------------+
                  bval = 0.0d0
                  do j = 1 , kmax
                    kk = kgot(j)
                    if(kk1 .eq. kk)then
                      f1 = (-1)**(orbp + orbq + one + kk1)
                      rk = slater_new(iip, iiq, iia, iib , orbp,
     &                                  orbq, orba, orbb, kk1)
                      bval = - rk * f1
                      if ( (ia .ne. ib) .or. (ip .ne. iq) ) bval = bval * half
                    endif
                  enddo

                  sum = 0.d0
                  adiag = 0.0d0
                  do ir = 1, nexcit 
                    call virt_indx(ir,iir,orbr,kr)
!                   +----------------------------------------------------+
!                   |3. Compute <p|f_N|r><rq|T_2^0|ab>                   |
!                   +----------------------------------------------------+
!                   call dppt0(ia, ib, ip, iq, ir, adiag)

!                   +----------------------------------------------------+
!                   |1. Compute <pq|v|ar><r|T_1^0|b>                     |
!                   +----------------------------------------------------+
                    call dpphpt0(ia, ib, ip, iq, ir, kk1, sum)
                  enddo
                  do ic = 1, ncore
                    call core_indx(ic,iic,orbc1,kc1)
!                   +----------------------------------------------------+
!                   |4. Calculate <c|f_N|a><pq|T_2^0|cb>                 |
!                   +----------------------------------------------------+
!                   call dhht0(ia, ib, ip, iq, id, adiag)

!                   +----------------------------------------------------+
!                   |2. Calculate <pc|v|ab><q|T_1^0|c>                   |
!                   +----------------------------------------------------+
                    call dphhht0(ia, ib, ic, ip, iq, kk1, sum)

                    do ir = 1, nexcit
                      call virt_indx(ir,iir,orbr,kr)
!                     +--------------------------------------------------+
!                     |6,8. Compute:                                     |
!                     | <cp|v|br><qr|T_2^0|ca>  + <cp|v|ar><rq|T_2^0|dc> |
!                     +--------------------------------------------------+
                      call dphpht0(ia, ib, ic, ip, iq, ir, kk1,
     &                              neqn1, adiag, sum)

!                     +--------------------------------------------------+
!                     |9,10. Compute:                                    |
!                     | <pc|v|ar><rq|T_2^0|cb> + <pc|v|ar><qr|T_2^0|cb>  |
!                     +--------------------------------------------------+
                      call dphhpt0(ia, ib, ic, ip, iq, ir, kk1, neqn1,
     &                            adiag, sum)                
                    enddo
                    do id = 1, ncore
                      call core_indx(id,iid,orbd,kd)

!                     +--------------------------------------------------+
!                     |5. Compute <cd|v|ab><pq|T_2^0|cd>                 |
!                     +--------------------------------------------------+
                      call dhhhht0(ia, ib, ic, id, ip, iq, kk1, neqn1,
     &                           adiag, sum)
                    enddo
                  enddo
                  do ir = 1, nexcit
                    call virt_indx(ir,iir,orbr,kr)
                    do is = 1, nexcit
                      call virt_indx(is,iis,orbs,ks)
                   
!                     +--------------------------------------------------+
!                     |7. Compute <pq|v|rs><rs|T_2^0|ab>                 |
!                     +--------------------------------------------------+
                      call dppppt0(ia, ib, ip, iq, ir, is, kk1, neqn1,
     &                              adiag, sum)
                    enddo

                  enddo
!                 +------------------------------------------------------+
!                 | Compute the T_2^0 amplitudes                         |
!                 +------------------------------------------------------+
                  sum = sum - adiag
                  if( (ia .ne. ib) .or. (ip .ne. iq)) then
                     adiag = adiag/t0clus(neqn1) + half*(eorb(iip)
     &                       + eorb(iiq) - eorb(iia) - eorb(iib))
                  else
                     adiag = adiag/t0clus(neqn1) + (eorb(iip)
     &                       + eorb(iiq) - eorb(iia) - eorb(iib))
                  endif
                  nume_local(neqn1) = nume_local(neqn1) + bval - sum
                  deno_local(neqn1) = deno_local(neqn1) + adiag
!                 +-------------------------+
!                 | closing the i loop      |
!                 +-------------------------+
                enddo
              endif
!             +-----------------------------+
!             | Closing the 'iq' loop       |
!             +-----------------------------+
            enddo
!           +-------------------------------+
!           | Closing the 'ib' loop         |
!           +-------------------------------+
          enddo
!         +---------------------------------+
!         | Closing the 'ia' loop           |
!         +---------------------------------+
        enddo
!       +-----------------------------------+
!       | Closing the 'ip' loop             |
!       +-----------------------------------+
      enddo

!     +------------------------------------------------------------------+
!     | Collect the partial results from all the processors.             |
!     +------------------------------------------------------------------+
      call MPI_ALLREDUCE(nume_local,nume,MDIM,MPI_REAL8,MPI_SUM,
     &                   MPI_COMM_WORLD,ierr)
      call MPI_ALLREDUCE(deno_local,deno,MDIM,MPI_REAL8,MPI_SUM,
     &                   MPI_COMM_WORLD,ierr)

!     +------------------------------------------------------------------+
!     | Compute the cluster amplitudes and store to accelerate the       |
!     | convergence using Direct Inversion in the Iterative Subspace.    |
!     +------------------------------------------------------------------+
      count = count + 1
      do ia = 1, nsing
         t1_curr = nume(ia)/deno(ia)
         conv = conv + abs(t1_curr - t0clus(ia))
         d0clus(ia, count) = t1_curr
         t0clus(ia)=t1_curr
      enddo
      do ia = nsing+1, nsing+ndbls
         t2_curr = nume(ia)/deno(ia)
         convd = convd + abs(t2_curr - t0clus(ia))
         d0clus(ia, count) = t2_curr
         t0clus(ia)=t2_curr
      enddo
      eps  = conv/nsing
      epsd = convd/ndbls
     
!     +------------------------------------------------------------------+
!     | Write convergence parameters to output file and if applicable,   |
!     | (after 'count' iterations) call DIIS subroutine.                 |
!     +------------------------------------------------------------------+
      if(taskid .eq. MASTER) write(STDOUT, 200)iter, conv, convd, eps, epsd
      if ( count .eq. 3) then
          call diis(nsing, ndbls, count-1, t0clus, taskid)
          count = 0
      endif

!     +------------------------------------------------------------------+
!     | Check if the solutions have converged. Otherwise continue the    |
!     | till it converges or exceeds maximum iterations allowed.         |
!     +------------------------------------------------------------------+
      if((eps .gt. SMALL) .and. (epsd .gt. SMALL))then
        if(iter .le. NITMAX)then
          goto 1
        else
          if(taskid .eq. MASTER) write(STDOUT, 300)
        endif
      else
        if(taskid .eq. MASTER) write(STDOUT, 400) iter
      endif

!     +------------------------------------------------------------------+
!     | Master processor writes the cluster amplitudes to file.          |
!     +------------------------------------------------------------------+
      if(taskid .eq. MASTER)then
        write(73)nsing + ndbls
        write(73)(t0clus(ia), ia = 1, nsing+ndbls)
      endif

      return

!     +------------------------------------------------------------------+
!     | Formate statements.                                              |
!     +------------------------------------------------------------------+
  50  format('--------------------------------------------------------',
     &       '-----------------------', /,13x, '++Linearised unperturbed',
     &       ' closed-shell (ldrivert0_0v)++', /, '---------------------',
     &       '----------------------------------------------------------')
 100  format(' Convergence parameter is ', d14.6)
 200  format (/,' Iteration ', i3, /,
     &        7x, 'conv and convd are = ', d14.6, 4x, d14.6, /,
     &        7x, 'eps  and epsd  are = ', d14.6, 4x, d14.6, /)
 300  format ('****NOT CONVERGED****' )
 400  format (' Converged in **',i3,'** iterations',//)

      end


==> rccpac/ldrivert0_1v.f <==
!     +------------------------------------------------------------------+
!     | This is the driver subroutine to generate the coefficients of    |
!     | coupled linear algebraic equations of the single valence cluster |
!     | amplitude equations in the linearised relativistic               |
!     | coupled-cluster theory with single and double excitation         |
!     | approximation. The equations are solved using Jacobi method and  |
!     | Direct Inversion in the Iterative Subspace (DIIS)                |
!     |  Ref: P. Pulay,                                                  |
!     |       Convergence acceleration of iterative sequences. The case  |
!     |       of SCF iteration, Chem. Phys. Letters 73, 393 (1980).      |
!     | is used to accelerate the convergence.                           |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                      20 July 2009  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 July 2016: D. Angom                                        |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine ldrivert0_1v(ndbls)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use diisdat
      use comdata

      implicit none
      include 'orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Define local variables.                                          |
!     +------------------------------------------------------------------+

      integer  :: i, ndbls, kk1, strt, send, lcount, lindx, in, neqn1
      integer  :: numtasks, taskid, ierr, kk, j, kmax, kgot, ip1
      integer  :: iapsym, ibqsym, iter, count

      real*8   :: sum, rk, f1, bval, adiag, epsd, convd, slater_new
      real*8   :: eps, t1_curr, nume_local, deno_local, t2_curr
      real*8   :: conv

      dimension lindx(MXL,3), kgot(MXV+1)
      dimension nume_local(MDIM), deno_local(MDIM)
      
      call MPI_COMM_SIZE(MPI_COMM_WORLD,numtasks,ierr)
      call MPI_COMM_RANK(MPI_COMM_WORLD,taskid,ierr)

!     +------------------------------------------------------------------+
!     | Initialize the cluster amplitude array.                          |
!     +------------------------------------------------------------------+
      do ia = 1, nsing + ndbls
         d0clus(ia, 1) = s0clus(ia)
      enddo
      if(taskid .eq. MASTER) then
        write(STDOUT,  50)
        write(STDOUT, 100) SMALL
      endif

!     +------------------------------------------------------------------+
!     | Start the iteration loop to solve the linear equations.          |
!     +------------------------------------------------------------------+
      iter = 0
      count = 1
 1    iter = iter + 1

      do ia = 1, nsing + ndbls
         nume(ia) = zero
         deno(ia) = 1.0d-40
         nume_local(ia) = zero
         deno_local(ia) = 1.0d-40
      enddo

      eps = 0.0
      epsd = 0.0
      conv = 0.0
      convd = 0.0

      call attachement
!     +------------------------------------------------------------------+
!     | Start the orbital loops.                                         |
!     +------------------------------------------------------------------+
!      do ip = taskid + nval + 1, nexcit, numtasks
      do ip = taskid + 1, nexcit, numtasks
        call virt_indx(ip,iip,orbp,kp)

        ip1 = ncore + ip

        do ia = ncore + 1, nocc

          if( (ip .le. nval) .and. (ia .eq. ip1) ) go to 123

          call core_indx(ia,iia,orba,ka)

!         +--------------------------------------------------------------+
!         | Computation of linearized S_1^{(0)} starts here.             |
!         +--------------------------------------------------------------+
          sum = 0.0d0
          adiag = 0.0d0
          iapsym = mtbl(isymc(ia), isyme(ip))
          if((iapsym .eq. 1) .and. (orba .eq. orbp))then
            in =  idpa(iip,iia)

!           +------------------------------------------------------------+
!           | Initialize the value of the b matrix element.              |
!           +------------------------------------------------------------+
            bval =  -1.0d-12 
           
!            do iq = 1, nexcit
!              call virt_indx(iq,iiq,orbq,kq)
!             +----------------------------------------------------------+
!             |1. Calculate <p|f_N|q><q|T_1^0|a>                         |
!             +----------------------------------------------------------+
!             call sppt0(ia, ip, iq, in, adiag)
!            enddo
           
            do ib = 1, ncore
              call core_indx(ib,iib,orbb,kb)
!             +----------------------------------------------------------+
!             |2. Calculate <b|f_N|a><p|T_1^0|b>                         |
!             +----------------------------------------------------------+
!             call shht0(ia, ib, ip, in, adiag)

              do iq = 1, nexcit
                call virt_indx(iq,iiq,orbq,kq)
!               +--------------------------------------------------------+
!               |3. Calculate <pb|v|aq><q|T_1^0|b>                       |
!               +--------------------------------------------------------+
                call sphhpt0(ia, ib, ip, iq, in, adiag, sum)

!               +--------------------------------------------------------+
!               |4,5. Compute                                            |
!               |     <b|f_N|q><pq|T_2^0|ab> + <b|f_N|q><qp|T_2^0|ab>,   |
!               |     These diagras do not contribute if Dirac-Hartree-  |
!               |     Fock orbitals are used.                            |
!               +--------------------------------------------------------+
!               call shpt0(ia, ib, ip, iq, sum)
           
!               +--------------------------------------------------------+
!               |10. Compute:  <bp|v|aq><q|T_1^0|b>                      |
!               +--------------------------------------------------------+
                call sphpht0(ia, ib, ip, iq, in, adiag, sum)
           
                do ir = 1, nexcit
                  call virt_indx(ir,iir,orbr,kr)

!                 +------------------------------------------------------+
!                 |6,7. Compute:                                         |
!                 |     <bp|v|qr><qr|T_2^0|ba> + <bp|v|rq><qr|T_2^0|ba>  |
!                 +------------------------------------------------------+
                  call shpppt0(ia, ib, ip, iq, ir, sum)
                enddo
           
                do ic = 1, ncore
                  call core_indx(ic,iic,orbc1,kc1)
!                 +------------------------------------------------------+
!                 |8,9. Compute:                                         |
!                 |     <bc|v|qa><qp|T_2^0|bc> + <bc|v|qa><pq|T_2^0|bc>  |
!                 +------------------------------------------------------+
                  call shhpht0(ia, ib, ic, ip, iq, sum)
                enddo

!               +------------------------+
!               | Closing the 'iq' loop  |
!               +------------------------+
              enddo
!             +------------------------+
!             | Closing the 'ib' loop  |
!             +------------------------+
            enddo
           
!           +------------------------------------------------------------+
!           | Calculate the T_1^0 amplitudes                             |
!           +------------------------------------------------------------+
            sum = sum - adiag
            adiag = adiag/t0clus(in) + (eorb(iip) - eorb(iia))
!            adiag = (eorb(iip) - eorb(iia))
            adiag = adiag - eattach(ia)
            nume_local(in) = nume_local(in) + bval - sum
            deno_local(in) = deno_local(in) + adiag
!            nume(in) = nume(in) + bval - sum
!            deno(in) = deno(in) + adiag
          endif
 123    enddo
      enddo

!     +------------------------------------------------------------------+
!     | Computations of the linearized S_2^0 starts here.                |
!     +------------------------------------------------------------------+
      do ip = taskid + 1, nexcit, numtasks
!      do ip = 1, nexcit
        call virt_indx(ip,iip,orbp,kp)
        do ia = 1, nocc
          call core_indx(ia,iia,orba,ka)

          iapsym = mtbl(isymc(ia), isyme(ip))
            
!         +--------------------------------------------------------------+
!         | Ensure that one of the incoming orbital lines is valence.    |
!         +--------------------------------------------------------------+
          strt = ncore + 1
          send = nocc 
          if(ia .gt. ncore)then
            strt = 1
            send = ncore
          endif
          
          do ib = strt, send
            call core_indx(ib,iib,orbb,kb)

            do iq = 1, nexcit
              call virt_indx(iq,iiq,orbq,kq)

              ibqsym = mtbl(isymc(ib), isyme(iq))
          
!             +----------------------------------------------------------+
!             | Compute the b matrix for doubles  <pq|v|ab>.             |
!             +----------------------------------------------------------+
              if(iapsym .eq. ibqsym)then
                call findk(ka, kp, kb, kq, kgot, kmax)
                call findlam(ia, ip, ib, iq, lcount, lindx)
                do i = 1, lcount
                  kk1 = lindx(i, 1)
                  neqn1 = lindx(i, 3)

!                 +------------------------------------------------------+
!                 | Compute the multipoles by imposing parity selection  |
!                 | rule, so that these can be used to calculate "bval". |   
!                 +------------------------------------------------------+
                  bval = 0.0d0
                  do j = 1 , kmax
                    kk = kgot(j)
                    if(kk1 .eq. kk)then
                      f1 = (-1)**(orbp + orbq + one + kk1)
                      rk = slater_new(iip, iiq, iia, iib , orbp,
     :                                  orbq, orba, orbb, kk1)
                      bval = - rk * f1
!                      if ( (ia .ne. ib) .or. (ip .ne. iq) ) bval = bval * half
                      bval = bval * half
                    endif
                  enddo

                  sum = 0.0d0
                  adiag = 0.0d0
                  do ir = 1, nexcit 
                    call virt_indx(ir,iir,orbr,kr)

!                   +----------------------------------------------------+
!                   |3. Compute <p|f_N|r><rq|T_2^0|ab>.                  |
!                   +----------------------------------------------------+
!                   call dppt0(ia, ib, ip, iq, ir, adiag)

!                   +----------------------------------------------------+
!                   |1. Compute <pq|v|ar><r|T_1^0|b>                     |
!                   +----------------------------------------------------+
                    call dpphpt0(ia, ib, ip, iq, ir, kk1, sum)
                  enddo
                  do ic = 1, ncore
                     call core_indx(ic,iic,orbc1,kc1)

!                    +---------------------------------------------------+
!                    |4. Compute <c|f_N|a><pq|T_2^0|cb>                  |
!                    +---------------------------------------------------+
!                    call dhht0(ia, ib, ip, iq, id, adiag)

!                    +---------------------------------------------------+
!                    |2. Compute <pc|v|ab><q|T_1^0|c>                    |
!                    +---------------------------------------------------+
                     call dphhht0(ia, ib, ic, ip, iq, kk1, sum)
                     do ir = 1, nexcit
                        call virt_indx(ir,iir,orbr,kr)

!                       +------------------------------------------------+
!                       |6,8. Compute:                                   |
!                       |<cp|v|br><qr|T_2^0|ca> + <cp|v|ar><rq|T_2^0|dc> |
!                       +------------------------------------------------+
                        call dphpht0(ia, ib, ic, ip, iq, ir, kk1,
     :                                neqn1, adiag, sum)

!                       +------------------------------------------------+
!                       |19,20. Compute:                                 |
!                       |<pc|v|ar><rq|T_2^0|cb> + <pc|v|ar><qr|T_2^0|cb> |
!                       +------------------------------------------------+
                        call dphhpt0(ia, ib, ic, ip, iq, ir, kk1, neqn1,
     :                              adiag, sum)                

!                       +------------------------+
!                       | Closing the 'ir' loop  |
!                       +------------------------+
                     enddo
                     do id = 1, ncore
                       call core_indx(id,iid,orbd,kd)

!                      +-------------------------------------------------+
!                      |15. Compute <cd|v|ab><pq|T_2^0|cd>               |
!                      +-------------------------------------------------+
                       call dhhhht01(ia, ib, ic, id, ip, iq, kk1, neqn1,
     :                            adiag, sum)
                     enddo

!                    +------------------------+
!                    | Closing the 'ic' loop  |
!                    +------------------------+
                  enddo
                  do ir = 1, nexcit
                    call virt_indx(ir,iir,orbr,kr)
                    do is = 1, nexcit
                      call virt_indx(is,iis,orbs,ks)

!                     +--------------------------------------------------+
!                     |17. Calculate <pq|v|rs><rs|T_2^0|ab>              |
!                     +--------------------------------------------------+
                      call dppppt01(ia, ib, ip, iq, ir, is, kk1, neqn1,
     :                              adiag, sum)
                    enddo
                  enddo

!                 +------------------------------------------------------+
!                 | Calculate the T_2^0 amplitudes                       |
!                 +------------------------------------------------------+
                  sum = sum - adiag

!                  if(ia .gt. ncore) then
                     adiag = adiag/t0clus(neqn1) + ( eorb(iip)
     :                       + eorb(iiq) - eorb(iib) - eorb(iia) ) * half
!                  else
!
!                     adiag = adiag/t0clus(neqn1) + ( (eorb(iip)
!     :                       + eorb(iiq)) - eorb(iia) ) * half
!                  endif

!                 adiag = (eorb(iip) + eorb(iiq) 
!    :                        - eorb(iia) - eorb(iib))

                  adiag = adiag - eattach(ia)

                  nume_local(neqn1) = nume_local(neqn1) + bval - sum
                  deno_local(neqn1) = deno_local(neqn1) + adiag
!                  nume(neqn1) = nume(neqn1) + bval - sum
!                  deno(neqn1) = deno(neqn1) + adiag

!                 +-------------------------+
!                 | closing the i loop      |
!                 +-------------------------+
                enddo
              endif
            
!             +------------------------+
!             | Closing the 'iq' loop  |
!             +------------------------+
            enddo

!           +------------------------+
!           | Closing the 'ib' loop  |
!           +------------------------+
          enddo

!         +------------------------+
!         | Closing the 'ia' loop  |
!         +------------------------+
        enddo

!       +------------------------+
!       | Closing the 'ip' loop  |
!       +------------------------+
      enddo

!     +------------------------------------------------------------------+
!     | Collect the partial results from all the processors.             |
!     +------------------------------------------------------------------+
      call MPI_ALLREDUCE(nume_local,nume,MDIM,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)
      call MPI_ALLREDUCE(deno_local,deno,MDIM,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)

!     +------------------------------------------------------------------+
!     | Compute the cluster amplitudes and store to accelerate the       |
!     | convergence using Direct Inversion in the Iterative Subspace.    |
!     +------------------------------------------------------------------+
      count = count + 1
      do ia = 1, nsing
         t1_curr = nume(ia)/deno(ia)
         conv = conv + abs(t1_curr - s0clus(ia))
         d0clus(ia, count) = t1_curr
         s0clus(ia)=t1_curr
      enddo
      do ia = nsing+1, nsing+ndbls
         t2_curr = nume(ia)/deno(ia)
         convd = convd + abs(t2_curr - s0clus(ia))
         d0clus(ia, count) = t2_curr
         s0clus(ia)=t2_curr
      enddo
      eps = conv/nsing
      epsd = convd/ndbls

!     +------------------------------------------------------------------+
!     | Write convergence parameters to output file and if applicable,   |
!     | (after 'count' iterations) call DIIS subroutine.                 |
!     +------------------------------------------------------------------+
      if(taskid .eq. MASTER) write(STDOUT, 200) iter, conv, convd, eps, epsd
      if ( count .eq. 5) then
!          write(*,*)'the count',count
          call diis(nsing, ndbls, count-1, s0clus, taskid)
          count = 0
      endif

!     +------------------------------------------------------------------+
!     | Check if the solutions have converged. Otherwise continue the    |
!     | till it converges or exceeds maximum iterations allowed.         |
!     +------------------------------------------------------------------+
      do ia = 1, nsing + ndbls
         if(s0clus(ia) .ne. zero)t0clus(ia) = s0clus(ia)
      enddo     

      if((eps .gt. SMALL) .and. (epsd .gt. SMALL))then
       if(iter .le. NITMAX)then
         goto 1
       else
        if(taskid .eq. MASTER) write(STDOUT, 300)
       endif
      else
       if(taskid .eq. MASTER) write(STDOUT, 400) iter
      endif

!     +------------------------------------------------------------------+
!     | Master processor writes the cluster amplitudes to file.          |
!     +------------------------------------------------------------------+

      if(taskid .eq. MASTER)then
        rewind(73)
        write(73) nsing + ndbls
        write(73)(t0clus(ia), ia = 1, nsing + ndbls)
        write(94)(eattach(ia), ia = ncore + 1, nocc)
        close(94)
      endif

      return

!     +------------------------------------------------------------------+
!     | Formate statements.
!     |
!     +------------------------------------------------------------------+
  50  format('--------------------------------------------------------',
     :       '-----------------------',/, 13x, '++Linearised unperturbed',
     :       ' one-valence (ldrivert0_1v)++', /, '---------------------',
     :       '----------------------------------------------------------')
 100  format(' Convergence parameter is ', d14.6)
 200  format (/,' Iteration ', i3, /,
     :        7x, 'conv and convd are = ', d14.6, 4x, d14.6, /,
     :        7x, 'eps  and epsd  are = ', d14.6, 4x, d14.6, /)
 300  format ('****NOT CONVERGED****' )
 400  format (' Converged in **',i3,'** iterations',//)

      end


==> rccpac/linear/dhhhht0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the linearized T_2^0 diagrams which     |
!     | arise from the <hh||v||hh> form of the two-electron Coulomb      |
!     | integral.                                                        |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                    22 May, 2009    |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param' and 'basis'.           |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine dhhhht0(ia, ib, ic, id, ip, iq, kk2, neqn1, adiag, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, lcount, lindx, kk, kk1, kk2, neqn, neqn1, kgot, 
     :            kmax, iacsym, ibdsym
      real (8) :: sum, ang, rk, ak, ak1, adiag, s6j1, s6j2, ak2, 
     :            rkval_hhhh, phase

      dimension kgot(MXV+1), lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      iacsym = mtbl(isymc(ia), isymc(ic))
      ibdsym = mtbl(isymc(ib), isymc(id))

!     +------------------------------------------------------------------+
!     |5. Compute <cd|v|ab><pq|T_2^0|cd>.                                |
!     +------------------------------------------------------------------+
      phase = (-1)**(orba + orbp + orbb + orbq)
      if( (ia .ne. ib) .or. (ip .ne.iq) ) phase = phase*half
c      phase = phase*half

      if(iacsym .eq. ibdsym)then
        call findk(ka, kc1, kb, kd, kgot, kmax)
        call findlam(ic, ip, id, iq, lcount, lindx)
        ak2 = dble(kk2)
        ang = (two * ak2 + one)
        do j = 1 , kmax
          kk = kgot(j)
          ak = dble(kk)
          rk = rkval_hhhh(iic, iid, iia, iib, kk)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            ak1 = dble(kk1)
            neqn = lindx(i, 3)
            call sixj_ret(ak,orba,orbc1,orbp,ak1,ak2,s6j1)
            call sixj_ret(ak,orbd,orbb,orbq,ak2,ak1,s6j2)
            if(neqn1 .eq. neqn)adiag = adiag + rk*phase*ang* t0clus(neqn) *
     :                                          s6j1 * s6j2
            sum = sum + rk * phase * ang * t0clus(neqn) * s6j1 * s6j2
          enddo
        enddo
      endif
      return
      end


==> rccpac/linear/dhhhht01.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the linearized T_2^0 diagrams which     |
!     | arise from the <hh||v||hh> form  of the two-electron integral.   |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                              Jan 7th 2005.         |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param' and 'basis'.           |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine dhhhht01(ia, ib, ic, id, ip, iq, kk2, neqn1, adiag, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, lcount, lindx, kk, kk1, kk2, neqn, neqn1, kgot,
     :            kmax, iacsym, ibdsym
      real (8) :: sum, ang, rk, ak, ak1, adiag, s6j1, s6j2, ak2, 
     :            rkval_hhhh, phase

      dimension kgot(MXV+1), lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      iacsym = mtbl(isymc(ia), isymc(ic))
      ibdsym = mtbl(isymc(ib), isymc(id))

!     +------------------------------------------------------------------+
!     |5. Compute <cd|v|ab><pq|T_2^0|cd>.                                |
!     +------------------------------------------------------------------+
      phase = (-1)**(orba + orbp + orbb + orbq)
      phase = phase*half
      if(iacsym .eq. ibdsym)then
        call findk(ka, kc1, kb, kd, kgot, kmax)
        call findlam(ic, ip, id, iq, lcount, lindx)
        ak2 = dble(kk2)
        ang = (two * ak2 + one)
        do j = 1 , kmax
          kk = kgot(j)
          ak = dble(kk)
          rk = rkval_hhhh(iic, iid, iia, iib, kk)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            ak1 = dble(kk1)
            neqn = lindx(i, 3)
            call sixj_ret(ak,orba,orbc1,orbp,ak1,ak2,s6j1)
            call sixj_ret(ak,orbd,orbb,orbq,ak2,ak1,s6j2)
            if(neqn1 .eq. neqn)adiag = adiag + rk*phase*ang* t0clus(neqn) *
     :                                          s6j1 * s6j2
            sum = sum + rk * phase * ang * t0clus(neqn) * s6j1 * s6j2
          enddo
        enddo
      endif
      return
      end


==> rccpac/linear/dhht0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the linearized T_2^0 diagrams which     |
!     | arise from the effective one-body 'hh' form of Coulomb integral. |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                 12 April 2009      |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine dhht0(ia, ib, ip, iq, adiag)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: ia, ip, ib, iq, iia, iip, iib, iiq, id, iid, ka, kb,
     :            kp, kq, kd, i, j, lcount, lindx, kk1, neqn, kgot, kmax,
     :            idpsym, ibqsym, iadsym
      real (8) :: ang, sum, phase, adiag, orba, orbb,orbp, orbq, orbd

      dimension kgot(MXV+1), lindx(MXL,3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      call core_indx(ia, iia, orba, ka)
      call core_indx(ib, iib, orbb, kb)
      call core_indx(id, iid, orbd, kd)
      call virt_indx(ip, iip, orbp, kp)
      call virt_indx(iq, iiq, orbq, kq)

!     +------------------------------------------------------------------+
!     |4. Compute <d|f_N|a><pq|T_2^0|db>.                                |
!     +------------------------------------------------------------------+
      if(orba .eq. orbd)then
        iadsym = mtbl(isymc(ia), isymc(id))
        ibqsym = mtbl(isymc(ib), isyme(iq))
        idpsym = mtbl(isymc(id), isyme(ip))
        ang = 1/dsqrt(two*orba+one)
        phase = (-1)**(orba+three*orbd)
        if((idpsym .eq. ibqsym) .and.(iadsym .eq. 1) )then
          call findlam(id, ip, ib, iq, lcount, lindx)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            neqn = lindx(i, 3)
            adiag = adiag - t0clus(neqn) * eorb(iia)
          enddo
        endif
      endif
      return
      end


==> rccpac/linear/dphhht0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the linearized T_2^0 diagrams which     |
!     | arise from the <ph|v|hh> form of the two-electron Coulomb        |
!     | integral.                                                        |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine dphhht0(ia, ib, ic, ip, iq, kk2, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: j, kk, kk2, kgot, kmax, in1, iapsym, ibcsym
      real (8) :: sum, ang, rk, rkval_phhh

      dimension kgot(MXV+1)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      iapsym = mtbl(isymc(ia), isyme(ip))
      ibcsym = mtbl(isymc(ib), isymc(ic))

!     +------------------------------------------------------------------+
!     |2. Compute <pc|v|ab><q|T_1^0|c>.                                  |
!     +------------------------------------------------------------------+
      if (iapsym .eq. ibcsym) then
        in1 = idpa(iiq, iic)
        if(in1 .ne. 0)then
          ang = one/dsqrt(two*orbc1+one)
          call findk(ka, kp, kb, kc1, kgot, kmax)
          do j = 1 , kmax
            kk = kgot(j)
            if(kk .eq. kk2)then
              rk = rkval_phhh(iip, iic, iia, iib, kk)
              sum = sum - rk * t0clus(in1) * ang
            endif
          enddo
        endif
      endif

      return
      end


==> rccpac/linear/dphhpt0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the linearized T_2^0 diagrams which     |
!     | arise from the <ph|v|hp> form of two-electron Coulomb integral.  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Manit                                  17 April 2009    |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine dphhpt0(ia, ib, ic, ip, iq, ir, kk2, neqn1, adiag, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, lcount, lindx, kk, kk1, kk2, neqn, neqn1, kgot, 
     :            kmax, ircsym, iapsym
      real (8) :: sum, ang, rk, ak, ak1, s6j, phase, adiag, rkval_phhp

      dimension kgot(MXV+1), lindx(MXL,3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      ircsym = mtbl(isyme(ir), isymc(ic))
      iapsym = mtbl(isymc(ia), isyme(ip))

!     +------------------------------------------------------------------+
!     | Start the computation of the diagrams.                           |
!     +------------------------------------------------------------------+
      if(iapsym .eq. ircsym)then
        call findk(ka, kp, kr, kc1, kgot, kmax)
        do j = 1 , kmax
          kk = kgot(j)
          ak = dble(kk)
          rk = rkval_phhp(iip, iic, iia, iir, kk)
          if(kk .eq. kk2)then

!           +------------------------------------------------------------+
!           |9. Compute <pc|v|ar><rq|T_2^0|cb>.                          |
!           +------------------------------------------------------------+
            ang = one/(two * ak + one)
            phase = (-1)**(orbr - orbc1 + kk)
            call findlam(ic, ir, ib, iq, lcount, lindx)
            do i = 1 , lcount
              kk1 = lindx(i, 1)
              if(kk .eq. kk1)then
                neqn = lindx(i, 3)
                if(neqn1 .eq. neqn)adiag = adiag + rk * phase*ang*t0clus(neqn)
                  sum = sum + rk * phase * ang * t0clus(neqn)
              endif
            enddo

!           +------------------------------------------------------------+
!           |10. Compute <pc|v|ar><qr|T_2^0|cb>.                         |
!           +------------------------------------------------------------+
            phase = (-1)**(orbr + orbc1 + kk)
            call findlam(ic, iq, ib, ir, lcount, lindx)
            do i = 1 , lcount
              kk1 = lindx(i, 1)
              ak1 = dble(kk1)
              neqn = lindx(i, 3)
              call sixj_ret(orbc1, orbq, ak1, orbb, orbr, ak, s6j)
              if(neqn1 .eq. neqn)adiag = adiag - rk * phase * t0clus(neqn)*s6j
              sum = sum - rk * phase * t0clus(neqn) * s6j
            enddo
          endif
        enddo
      endif

      return
      end


==> rccpac/linear/dphpht0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the linearized T_2^0 diagrams which     |
!     | arise from the <ph|v|ph> two-electron Coulomb integral.          |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  16 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param' and 'basis'.           |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine dphpht0(ia, ib, ic, ip, iq, ir, kk2, neqn1, adiag, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, lcount, lindx, kk, kk1, kk2, neqn, neqn1,  kgot, 
     :            kmax, ibcsym, irpsym, iacsym
      real (8) :: sum, ang, rk, ak, ak1, s6j, s6j1, s6j2, adiag, ak2, 
     :            rkval_phph, phase, phase1

      dimension kgot(MXV+1), lindx(MXL,3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      ibcsym = mtbl(isymc(ib), isymc(ic))
      irpsym = mtbl(isyme(ir), isyme(ip))
      iacsym = mtbl(isymc(ia), isymc(ic))

!     +------------------------------------------------------------------+
!     |6. Compute <pc|v|rb><rq|T_2^0|ac>.                                |
!     +------------------------------------------------------------------+
      phase = (-1)**(orba+orbp+orbb+orbq)
      if(irpsym .eq. ibcsym)then
        call findk(kr, kp, kb, kc1, kgot, kmax)
        call findlam(ia, ir, ic, iq, lcount, lindx)
        ak2 = dble(kk2)
        ang = (two * ak2 + one)
        do j = 1 , kmax
          kk = kgot(j)
          ak = dble(kk)
          rk = rkval_phph(iip, iic, iir, iib, kk)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            ak1 = dble(kk1)
            neqn = lindx(i, 3)

            phase1 = (-1)**(kk+kk1+kk2)

            call sixj_ret(ak, orbr, orbp, orba, ak2, ak1, s6j1)
            call sixj_ret(ak, orbb, orbc1, orbq, ak1, ak2, s6j2)
            if(neqn1 .eq. neqn)adiag = adiag - rk * phase * phase1*ang*s6j1* 
     :                                         s6j2 * t0clus(neqn)
            sum = sum - rk*phase*phase1*ang*s6j1*s6j2 * t0clus(neqn)
          enddo
        enddo
      endif

!     +------------------------------------------------------------------+
!     |8. Compute <cp|v|ar><rq|T_2^0|cb>.                                |
!     +------------------------------------------------------------------+
      if(irpsym .eq. iacsym)then
        call findk(ka, kc1, kr, kp, kgot, kmax)
        call findlam(ic, ir, ib, iq, lcount, lindx)
        do j = 1 , kmax
          kk = kgot(j)
          ak = dble(kk)
          rk = rkval_phph(iip, iic, iir, iia, kk)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            if(kk1 .eq. kk2)then
              ak1 = dble(kk1)
              neqn = lindx(i, 3)
              phase = (-1)**(orbc1 + orbr + kk1)
              call sixj_ret(orba, orbc1, ak, orbr, orbp, ak1, s6j)
              if(neqn1 .eq. neqn)adiag = adiag - rk * phase * t0clus(neqn)*s6j
              sum = sum - rk * phase * t0clus(neqn) * s6j
            endif
          enddo
        enddo
      endif

      return
      end


==> rccpac/linear/dpphpt0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the linearized T_2^0 diagrams which     |
!     | arise from the <pp|v|hp> two-electron Coulomb integral.          |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                    12 April 2009   |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine dpphpt0(ia, ib, ip, iq, ir, kk2, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: j, kk, kk2, in1, kgot, kmax, iapsym, irqsym
      real (8) :: sum, ang, rk, rkval_pphp

      dimension kgot(MXV+1)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      iapsym = mtbl(isymc(ia), isyme(ip))
      irqsym = mtbl(isyme(ir), isyme(iq))

!     +------------------------------------------------------------------+
!     |1. Compute <pq|v|ar><r|T_1^0|b>.                                  |
!     +------------------------------------------------------------------+
      if(iapsym .eq. irqsym)then
        in1 = idpa(iir, iib)
        if(in1 .ne. 0)then
          ang = one/dsqrt(two * orbb + one)
          call findk(ka, kp, kr, kq, kgot, kmax)
          do j = 1 , kmax
            kk = kgot(j)
            if(kk .eq. kk2)then
              rk = rkval_pphp(iip, iiq, iia, iir, kk)
              sum = sum + rk * t0clus(in1) * ang
            endif
          enddo
        endif
      endif

      return
      end


==> rccpac/linear/dppppt0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the linearized T_2^0 diagrams which     |
!     | arise from the <pp||v||pp> form of the two-electron Coulomb      |
!     | integral.                                                        |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                    22 May, 2009    |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine dppppt0(ia, ib, ip, iq, ir, is, kk2, neqn1, adiag, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, lcount, lindx, kk, kk1, kk2, neqn, neqn1, kgot, 
     :            kmax, isqsym, irpsym
      real (8) :: sum, ang, rk, adiag, ak, ak1, ak2, s6j1, s6j2,
     :            rkval_pppp, phase

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+

      dimension kgot(MXV+1), lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      irpsym = mtbl(isyme(ir), isyme(ip))
      isqsym = mtbl(isyme(is), isyme(iq))

!     +------------------------------------------------------------------+
!     |7. Compute <pq|v|rs><rs|T_2^0|ab>.                                |
!     +------------------------------------------------------------------+
      phase = (-1)**(orba+orbp+orbb+orbq)

      if( (ia .ne. ib) .or. (ip .ne.iq) ) phase = phase*half
c      phase = phase*half

      if(irpsym .eq. isqsym)then
        ak2 = dfloat(kk2)
        ang = (two * ak2 + one)
        call findk(kr, kp, ks, kq, kgot, kmax)
        call findlam(ia, ir, ib, is, lcount, lindx)
        do j = 1 , kmax
          kk = kgot(j)
          ak = dble(kk)
          rk = rkval_pppp(iip, iiq, iir, iis, kk)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            ak1 = dble(kk1)
            neqn = lindx(i, 3)
            call sixj_ret(ak, orbp, orbr, orba, ak1, ak2, s6j1)
            call sixj_ret(ak, orbs, orbq, orbb, ak2, ak1, s6j2)
            if(neqn1 .eq. neqn)adiag = adiag + rk * phase * ang * 
     :                                         t0clus(neqn) * s6j1 * s6j2
            sum = sum + rk * phase * ang * t0clus(neqn) * s6j1 * s6j2
          enddo
        enddo
      endif
      return
      end


==> rccpac/linear/dppppt01.f <==
c     +---------------------------------------------------+
c     | This subroutine calculates the linearized doubles |
c     | diagrams which arises because of 'pppp' form      |
c     | of the slater integral                            |
c     +---------------------------------------------------+
c     *****************************************************
      subroutine dppppt01(ia, ib, ip, iq, ir, is, kk2, neqn1, adiag, sum)
c     ******************************************************
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

c     +-------------------------------------+
c     |Orbital index, kappa, and multipoles |
c     +-------------------------------------+
      integer i, j, lcount, lindx, kk, kk1, kk2, neqn, neqn1, kgot, kmax

      real*8 sum, ang, rk, adiag, ak, ak1, ak2, s6j1, s6j2,
     :       rkval_pppp, phase

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+
      integer isqsym, irpsym

      dimension kgot(MXV+1), lindx(MXL, 3)

      irpsym = mtbl(isyme(ir), isyme(ip))
      isqsym = mtbl(isyme(is), isyme(iq))

c     +-----------------------------------+
c     |7. Coding <pq|v|rs><rs|T_2^0|ab>   |
c     +-----------------------------------+
      phase = (-1)**(orba+orbp+orbb+orbq)

c      if( (ia .ne. ib) .or. (ip .ne.iq) ) phase = phase*half
      phase = phase*half

      if(irpsym .eq. isqsym)then
        ak2 = dfloat(kk2)
        ang = (two * ak2 + one)
        call findk(kr, kp, ks, kq, kgot, kmax)
        call findlam(ia, ir, ib, is, lcount, lindx)
        do j = 1 , kmax
          kk = kgot(j)
          ak = dble(kk)
          rk = rkval_pppp(iip, iiq, iir, iis, kk)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            ak1 = dble(kk1)
            neqn = lindx(i, 3)
            call sixj_ret(ak, orbp, orbr, orba, ak1, ak2, s6j1)
            call sixj_ret(ak, orbs, orbq, orbb, ak2, ak1, s6j2)
            if(neqn1 .eq. neqn)adiag = adiag + rk * phase * ang * 
     :                                         t0clus(neqn) * s6j1 * s6j2
            sum = sum + rk * phase * ang * t0clus(neqn) * s6j1 * s6j2
          enddo
        enddo
      endif
      return
      end


==> rccpac/linear/dppt0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the linearized T_2^0 diagrams which     |
!     | arise from the effective 'pp' integral.                          |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine dppt0(ia, ib, ip, iq, ir, adiag)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: ia, ib, ip, iq, iia, iib, iip, iiq, ir, iir, ka, kb,
     :            kp, kq, kr, i, j, lcount, lindx, kk1, neqn, kgot, kmax,
     :            iarsym, ibqsym, irpsym

      real (8) :: phase, ang, sum, adiag, orba, orbb,orbp, orbq, orbr

      dimension kgot(MXV+1), lindx(MXL,3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      call core_indx(ia, iia, orba, ka)
      call core_indx(ib, iib, orbb, kb)
      call virt_indx(ip, iip, orbp, kp)
      call virt_indx(iq, iiq, orbq, kq)
      call virt_indx(ir, iir, orbr, kr)

      iarsym = mtbl(isymc(ia), isyme(ir))
      ibqsym = mtbl(isymc(ib), isyme(iq))
      irpsym = mtbl(isyme(ir), isyme(ip))

!     +------------------------------------------------------------------+
!     |13. Compute <p|f_N|r><rq|T_2^0|ab>.                               |
!     +------------------------------------------------------------------+
      if(orbp .eq. orbr)then
        ang = 1/dsqrt(two*orbp+one)
        if((iarsym .eq. ibqsym) .and.(irpsym .eq. 1) )then
          call findlam(ia, ir, ib, iq, lcount, lindx)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            neqn = lindx(i, 3)
            adiag = adiag + eorb(iip) * t0clus(neqn)
          enddo
        endif
      endif
      return
      end


==> rccpac/linear/shhpht0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the linearized T_1^0 diagrams which     |
!     | arise from the <hh|v|ph> two-electron Coulomb integral.          |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                     15 April 2009  |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine shhpht0(ia, ib, ic, ip, iq, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata  

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, lcount, lindx, kk, kk1, neqn, kgot, kmax, phase,
     :            iacsym, ibqsym
      real (8) :: rk, sum, ang, rkval_hhph, s6j, ak, ak1

      dimension kgot(MXV+1), lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      ibqsym = mtbl(isymc(ib), isyme(iq))
      iacsym = mtbl(isymc(ia), isymc(ic))

!     +------------------------------------------------------------------+
!     | Start the computation of the diagrams.                           |
!     +------------------------------------------------------------------+
      if(ibqsym .eq. iacsym)then
        call findk(kb, kq, kc1, ka, kgot, kmax)
        do j = 1 , kmax
          kk = kgot(j)
          ak = dble(kk)
          rk = rkval_hhph(iib, iic, iiq, iia, kk)

!         +--------------------------------------------------------------+
!         |8. Compute <bc|v|qa><qp|T_2^0|bc>.                            |
!         +--------------------------------------------------------------+
          ang = one/(dsqrt(two*orbp+one)*(two*ak+one))
          phase = (-1)**(orbq+orbb+orbp+orbc1)
          call findlam(ib, iq, ic, ip, lcount, lindx)
          do i = 1 , lcount
            kk1 = lindx(i, 1)
            neqn = lindx(i, 3)
            if(kk .eq. kk1)then
              sum = sum - rk * phase * ang * t0clus(neqn)
            endif
          enddo

!         +--------------------------------------------------------------+
!         |9. Compute <bc|v|qa><pq|T_2^0|bc>.                            |
!         +--------------------------------------------------------------+
          ang = one/dsqrt(two*orbp+one)
          phase = (-1)**(orbb+orbq+orbc1-orbp)
          call findlam(ib, ip, ic, iq, lcount, lindx)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            ak1 = dble(kk1)
            neqn = lindx(i, 3)
            call sixj_ret(ak, orbb, orbq, ak1, orbc1, orbp, s6j)
            sum = sum + rk * phase * ang * t0clus(neqn) * s6j
          enddo
        enddo
      endif

      return
      end


==> rccpac/linear/shht0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the linearized T_1^0 diagrams which     |
!     | arise from the effective 'hh' one-electron integral.             |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                     12 April 2009  |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine shht0(ia, ib, ip, in, adiag)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: ia, ip, ib, iia, iip, iib, ka, kp, kb, in, in1, 
     :            iabsym, ibpsym
      real (8) :: phase, sum, orba,orbp, orbb, ang, adiag

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      call core_indx(ia, iia, orba, ka)
      call core_indx(ib, iib, orbb, kb)
      call virt_indx(ip, iip, orbp, kp)

!     +------------------------------------------------------------------+
!     |2. Compute <b|f_N|a><p|T_1^0|b>.                                  |
!     +------------------------------------------------------------------+
      if(orbb .eq. orbp)then
        ang = 1/(dsqrt(two*orbb+one))
        in1 = idpa(iip,iib)
        iabsym = mtbl(isymc(ia), isymc(ib))
        ibpsym = mtbl(isymc(ib), isyme(ip))

        if((iabsym .eq. 1) .and. (ibpsym .eq. 1))then
c          if(in .eq. in1)then
            adiag = adiag - eorb(iib)*ang
c          else
c            sum = sum - eorb(iib)*t0clus(in1)*ang
c          endif
        endif
      endif

      return
      end


==> rccpac/linear/shpppt0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the linearized T_1^0 diagrams which     |
!     | arise from the <hp|v|pp> two-electron Coulomb integral.          |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                    15 April 2009   |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine shpppt0(ia, ib, ip, iq, ir, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, lcount, lindx, kk, kk1, neqn, kgot, kmax, phase,
     :            irpsym, ibqsym
      real (8) :: sum, ang, rk, ak, ak1, s6j, rkval_hppp

      dimension kgot(MXV+1), lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      ibqsym = mtbl(isymc(ib), isyme(iq))
      irpsym = mtbl(isyme(ir), isyme(ip))

      if(ibqsym .eq. irpsym)then
        call findk(kb, kq, kp, kr, kgot, kmax)
        do j = 1 , kmax
          kk = kgot(j)
          ak = dble(kk)
          rk = rkval_hppp(iib, iip, iiq, iir, kk)

!         +--------------------------------------------------------------+
!         |6. Compute <bp|v|qr><qr|T_2^0|ba>.                            |
!         +--------------------------------------------------------------+
          ang = one/((two*ak+one)*dsqrt(two*orbp+one))
          phase = (-1)**(orbb+orbq+orbr+orbp)
          call findlam(ib, iq, ia, ir, lcount, lindx)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            neqn = lindx(i, 3)
            if(kk .eq. kk1)then
              sum = sum + rk * phase * ang * t0clus(neqn)
            endif
          enddo

!         +--------------------------------------------------------------+
!         |7. Compute <bp|v|qr><qr|T_2^0|ab>.                            |
!         +--------------------------------------------------------------+
          ang = one/dsqrt(two * orbp + one)
          phase = (-1)**(orbq-orbb+orbp+orbr)
          call findlam(ia, iq, ib, ir, lcount, lindx)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            ak1 = dble(kk1)
            neqn = lindx(i, 3)
            call sixj_ret(ak,orbq,orbb,ak1,orbr,orbp,s6j)
            sum = sum - rk * phase * ang * t0clus(neqn) * s6j
          enddo
        enddo
      endif

      return
      end


==> rccpac/linear/shpt0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the linearized T_1^0 diagrams which     |
!     | arise from the effectice 'hp' form of one-body integral. The     |
!     | diagram do not contribute if DIrac-Fock orbital are used.        |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                     12 April 2009  |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis' and           |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine shpt0(ia, ib, ip, iq, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use comdata

      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: ia, ib, ip, iq, iia, iib, iip, iiq, ka, kb, 
     :            kp, kq, in, neqn, lcount, lindx, kk1, i, ibqsym
      real (8) :: phase, t0clus,  sum, orba, orbb, orbp, orbq, ang

      dimension lindx(MXL,3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      call virt_indx(ip, iip, orbp, kp)
      call virt_indx(iq, iiq, orbq, kp)
      call core_indx(ib, iib, orbb, kb)
      call core_indx(ia, iia, orba, ka)

      ibqsym = mtbl(isymc(ib), isyme(iq))
      if((orbq .eq. orbb) .and. (ibqsym .eq. 1))then

!       +----------------------------------------------------------------+
!       |4.Compute <q|f_N|b><pq|T_2^0|ab>.                               |
!       +----------------------------------------------------------------+
        call findlam(ia, ip, ib, iq, lcount, lindx)
        do i = 1, lcount
          kk1 = lindx(i, 1)
          neqn = lindx(i, 3)
          sum = sum + t0clus(neqn)
        enddo

!       +----------------------------------------------------------------+
!       |5.Compute <b|f_N|q><qp|T_2^0|ab>.                               |
!       +----------------------------------------------------------------+
        ang = one/dsqrt((two*orbp+one)*(two*orbb+one))
        call findlam(ia, iq, ib, ip, lcount, lindx)
        do i = 1, lcount
          kk1 = lindx(i, 1)
          phase = (-1)**(orbp+kk1-orbb)
          neqn = lindx(i, 3)
          sum = sum + t0clus(neqn) * ang * phase
        enddo
      endif
      
      return
      end


==> rccpac/linear/sphhpt0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the linearized T_1^0 diagrams which     |
!     | arise from the <ph|v|hp> two-electron Coulomb integral.          |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                     15 April 2009  |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine sphhpt0(ia, ib, ip, iq, in, adiag, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: kk, in, kgot, kmax, in1, iapsym, ibqsym
      real (8) :: sum, rk, adiag, rkval_phhp

      dimension kgot(MXV+1)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      iapsym = mtbl(isymc(ia), isyme(ip))
      ibqsym = mtbl(isymc(ib), isyme(iq))

!     +------------------------------------------------------------------+
!     |3. Compute <pb|v|aq><q|T_1^0|b>.                                  |
!     +------------------------------------------------------------------+
      if(iapsym .eq. ibqsym)then
        in1 = idpa(iiq, iib)
        if (in1 .ne. 0 )then
          call findk(ka, kp, kq, kb, kgot, kmax)
          kk = kgot(1)
          if (kk .eq. 0) then
            rk = rkval_phhp(iip, iib, iia, iiq, kk)
            if(in .eq. in1)adiag = adiag + rk * t0clus(in1)
            sum = sum + rk * t0clus(in1)
          endif
        endif
      endif
      return
      end


==> rccpac/linear/sphpht0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the linearized T_1^0 diagrams which     |
!     | arise from the <ph|v|ph> two-electron Coulomb integral.          |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                 15 April 2009      |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine sphpht0(ia, ib, ip, iq, in, adiag, sum) 
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: j, phase, kk, in, kgot, kmax, in1, iabsym, ipqsym
      real (8) ::  sum, ang, adiag, rk, rkval_phph, ak

      dimension kgot(MXV+1)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      iabsym = mtbl(isymc(ia), isymc(ib))
      ipqsym = mtbl(isyme(ip), isyme(iq))

!     +------------------------------------------------------------------+
!     |10. Compute <bp|v|aq><q|T_1^0|b>.                                 |
!     +------------------------------------------------------------------+
      if(iabsym .eq. ipqsym)then
        in1 = idpa(iiq, iib)
        if(in1 .ne. 0)then
          phase = (-1)**(orbp - orbb)
          ang = one/dsqrt((two*orbb+one)*(two*orbp+one))
          call findk(kb, ka, kp, kq, kgot, kmax)
          do j = 1, kmax
            kk = kgot(j)
            rk = rkval_phph(iip, iib, iiq, iia, kk)
            if(in .eq. in1)adiag = adiag - rk*ang*phase*t0clus(in1)*(-1)**kk
            sum = sum - rk * ang * phase * t0clus(in1)*(-1)**kk
          enddo
        endif
      endif
      return
      end


==> rccpac/linear/sppt0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the linearized T_1^0 diagrams which     |
!     | arise from the effective 'pp' form one-body integral.            |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                   12 April 2009    |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine sppt0(ia, ip, iq, in, adiag)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: ia, ip, iq, iia, iip, iiq, ka, kp, kq, in, in1,
     :            iaqsym, ipqsym
      real (8) :: sum, orba,orbp, orbq, ang, adiag

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      call core_indx(ia, iia, orba, ka)
      call virt_indx(ip, iip, orbp, kp)
      call virt_indx(iq, iiq, orbq, kq)

!     +------------------------------------------------------------------+
!     |1. Compute <p|f_N|q><q|T_1^0|a>.                                  |
!     +------------------------------------------------------------------+
      in1 = idpa(iiq,iia)
      if(orba .eq. orbq)then
        ang = 1/dsqrt(two*orba+one)
        iaqsym = mtbl(isymc(ia), isyme(iq))
        ipqsym = mtbl(isyme(ip), isyme(iq))

        if((iaqsym .eq. 1) .and. (ipqsym .eq. 1))then
c          if(in .eq. in1)then
            adiag = adiag + eorb(iiq) * ang
c          else
c            sum = sum + eorb(iip) * t0clus(in1) *  ang
c          endif
        endif
      endif

      return
      end


==> rccpac/ninej.f <==
!*********************************************************************
      subroutine ninej(rj11,rj12,rj13,rj21,rj22,rj23,rj31,rj32,
     : rj33,r9j)
!*********************************************************************
      use comdata

      implicit none
      include 'mpif.h'

!     +--------------+
!     | Common block |
!     +--------------+
      Integer mfd

!     +-------------------------+
!     | Local integer variables |
!     +-------------------------+
      Integer i

!     +-----------------------+
!     | Input angular momenta |
!     +-----------------------+
      real*8  rj11, rj12, rj13, rj21, rj22, rj23, rj31, rj32, rj33, r9j

!     +-------------------+
!     |  Real*8 functions |
!     +-------------------+
      real*8 rmax3, rmin3

!     +------------------------+
!     | Local real*8 variables |
!     +------------------------+
      real*8  fct, tri1, tria, trib, tric, trid, trie, trif,
     &        s9j, rkmin, rkmax, rk, sja6, sjb6, sjc6, sum

      common/factor/ fct(0:80),mfd

      r9j = 0.0

      if(mfd.eq.80)goto 101
      mfd=80                          !calculate factorials if this
      fct(0)=1
      fct(1)=1                        !hasn't already been done
      do 20 i=2,mfd
      fct(i)=fct(i-1)*i
20    continue

101   tria=tri1(rj11,rj12,rj13)
      trib=tri1(rj21,rj22,rj23)
      tric=tri1(rj31,rj32,rj33)
      trid=tri1(rj11,rj21,rj31)
      trie=tri1(rj12,rj22,rj32)
      trif=tri1(rj13,rj23,rj33)

      if(tria.eq.-1.or.trib.eq.-1.or.tric.eq.-1.or.
     &  trid.eq.-1.or.trie.eq.-1.or.trif.eq.-1)then
!     type *,'inconsistent arguments to 9j symbol'
      endif

      if(tria.eq.0.or.trib.eq.0.or.tric.eq.0.or.
     &  trid.eq.0.or.trie.eq.0.or.trif.eq.0)then
      s9j=0
      return
      endif

!    comment apply formula in edmonds [(6.4.3) p.101]
      rkmin=rmax3(abs(2*(rj11-rj33)),abs(2*(rj32-rj21)),
     &          abs(2*(rj12-rj23)))/2
      rkmax=rmin3(2*(rj11+rj33),2*(rj32+rj21),2*(rj12+rj23))/2
!     if(rkmax.lt.rkmin)type *,'something wrong with k'
      sum=0
      rk=rkmin
99    if(rk.gt.rkmax)goto 22

      call sixj_ret(rj11,rj21,rj31,rj32,rj33,rk,sja6)
      call sixj_ret(rj12,rj22,rj32,rj21,rk,rj23,sjb6)
      call sixj_ret(rj13,rj23,rj33,rk,rj11,rj12,sjc6)
      sum=sum+((-1)**(int(2*rk)))*(2*rk+1)*
     & sja6*sjb6*sjc6
      rk=rk+1
      goto 99
22    r9j=sum
      return
      end


==> rccpac/nldrivert0_0v.f <==
!     +------------------------------------------------------------------+
!     | This is the driver subroutine to generate the coefficients of    |
!     | nonlinear equations cluster amplitude equations in the           |
!     | linearised relativistic coupled-cluster with single and double   |
!     | excitation approximation. The equations are solved using Jacobi  |
!     | method and Direct Inversion in the Iterative Subspace (DIIS)     |
!     |  Ref: P. Pulay,                                                  |
!     |       Convergence acceleration of iterative sequences. The case  |
!     |       of SCF iteration, Chem. Phys. Letters 73, 393 (1980).      |
!     | is used to accelerate the convergence.                           |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                               27 September 2010    |
!     |    S. Chattopadhyay                                              |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013: Dilip Angom                                 |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |    01 July 2016: D. Angom                                        |
!     |       Calling arguments of diis.f are modified. Now, cluster     |
!     |       amplitude array, and number singly excited cluster         |
!     |       amplitudes are included in the calling argument of diis.f. |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine nldrivert0_0v(ndbls)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata
      use diisdat
      use ims_diagram

      implicit none
      include 'mpif.h'
      include 'orb.h'

!     +------------------------------------------------------------------+
!     | Define local variables.                                          |
!     +------------------------------------------------------------------+
      integer  :: i, ndbls, t0loc, numtasks, taskid, ierr, j, kk, kmax, kgot
      integer  :: kk1, lcount, lindx, mcount, mindx, in, neqn1, neqn
      integer  :: iapsym, ibqsym, iter, count
      real (8) :: sum, rk, f1, bval, adiag, epsd, convd, slater_new
      real (8) :: eps, t1_curr, t2_curr, nume_local, deno_local
      real (8) :: conv

      dimension lindx(MXL,3), mindx(MXL,3), kgot(MXV+1)
      dimension nume_local(MDIM), deno_local(MDIM)

      call MPI_COMM_SIZE(MPI_COMM_WORLD,numtasks,ierr)
      call MPI_COMM_RANK(MPI_COMM_WORLD,taskid,ierr)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      call symm_ims
      if (taskid .eq. MASTER) then
         write(STDOUT,  50)
         write(STDOUT, 100) SMALL
      endif

      do ia = 1, nsing + ndbls
         d0clus(ia, 1) = t0clus(ia)
      enddo

!     +------------------------------------------------------------------+
!     | Iteration of the nonlinear cluster equations starts.             |
!     +------------------------------------------------------------------+
      iter = 0
      count = 1
 1    iter = iter + 1

      do ia = 1, nsing + ndbls
         nume(ia) = zero
         deno(ia) = 1.0d-40
         nume_local(ia) = zero
         deno_local(ia) = 1.0d-40
      enddo

      eps = 0.0
      epsd = 0.0
      conv = 0.0
      convd = 0.0

!     +------------------------------------------------------------------+
!     | Call the subroutine to evaluate the IMS diagrams.                |
!     +------------------------------------------------------------------+
      call ims_tab

!     +------------------------------------------------------------------+
!     | Start the orbital loops to compute the cluster equations.        |
!     +------------------------------------------------------------------+
      do ip = taskid + 1, nexcit, numtasks
        call virt_indx(ip,iip,orbp,kp)

        do ia = 1, ncore
          call core_indx(ia,iia,orba,ka)

!         +--------------------------------------------------------------+
!         | Computation of unperturbed Non-linearized singles starts.    |
!         +--------------------------------------------------------------+
          sum = 0.0d0
          adiag = 1.0d-12
          iapsym = mtbl(isymc(ia), isyme(ip))
          if((iapsym .eq. 1) .and. (orba .eq. orbp))then
            in =  idpa(iip,iia)

!           +------------------------------------------------------------+
!           | Compute the value of b matrix for T_1^0                    |
!           +------------------------------------------------------------+
            bval = -1.0d-10
           
!            do iq = 1, nexcit
!              call virt_indx(iq,iiq,orbq,kq)
!             +----------------------------------------------------------+
!             | Compute one diagram arising from <p|f_N|p>.              |
!             +----------------------------------------------------------+
!             call sppt0(ia, ip, iq, in, adiag)
!            enddo
           
            do ib = 1, ncore
              call core_indx(ib,iib,orbb,kb)

!             +----------------------------------------------------------+
!             | Compute one  diagram arising from <h|f_N|h>.             |
!             +----------------------------------------------------------+
!             call shht0(ia, ib, ip, in, adiag)
           
              do iq = 1, nexcit
                call virt_indx(iq,iiq,orbq,kq)

!               +--------------------------------------------------------+
!               | Compute 3 diagrams arising from <h|f_N|p>. These       |
!               | diagrams do not contribute if Hartree-Fock orbitals    |
!               | are used.                                              |
!               +--------------------------------------------------------+
!               call shpt0(ia, ib, ip, iq, sum)
           
!               +--------------------------------------------------------+
!               | Compute 1 diagram arising from <ph|v|hp>.              |
!               +--------------------------------------------------------+
                call sphhpt0(ia, ib, ip, iq, in, adiag, sum)
           
!               +--------------------------------------------------------+
!               | Compute 1 diagram arising from <ph|v|ph>.              |
!               +--------------------------------------------------------+
                call sphpht0(ia, ib, ip, iq, in, adiag, sum)
                do ir = 1, nexcit
                  call virt_indx(ir,iir,orbr,kr)

!                 +------------------------------------------------------+
!                 | Compute 2 diagrams arising from <hp|v|pp>.           |
!                 +------------------------------------------------------+
                  call shpppt0(ia, ib, ip, iq, ir, sum)

!                 +------------------------------------------------------+
!                 | Compute 2 diagrams arising from <hp|v|pp>.           | 
!                 +------------------------------------------------------+
                  call snhpppt0(ia, ib, ip, iq, ir, in, adiag, sum)
           
!                 +------------------------------------------------------+
!                 | Closing the 'ir' loop                                |
!                 +------------------------------------------------------+
                enddo
                do ic = 1, ncore
                  call core_indx(ic,iic,orbc1,kc1)

!                 +------------------------------------------------------+
!                 | Compute 2 diagrams arising from <hh|v|ph>.           |
!                 +------------------------------------------------------+
                  call shhpht0(ia, ib, ic, ip, iq, sum)

!                 +------------------------------------------------------+
!                 | Compute 2 diagrams arising from <hh|v|ph>.           |
!                 +------------------------------------------------------+
                  call snhhpht0(ia, ib, ic, ip, iq, in, adiag, sum)
                  do ir = 1, nexcit
                    call virt_indx(ir,iir,orbr,kr)

!                   +----------------------------------------------------+
!                   | Compute 10 diagrams arising from  <hh|v|pp>.       |
!                   +----------------------------------------------------+
                    call snhhppt0(ia, ib, ic, ip, iq, ir, in, adiag, sum)

!                   +------------------------+
!                   | Closing the 'ir' loop  |
!                   +------------------------+
                  enddo
           
!                 +--------------------------+
!                 | Closing the 'ic' loop    |
!                 +--------------------------+
                enddo
           
!               +----------------------------+
!               | Closing the 'iq' loop      |
!               +----------------------------+
              enddo
           
!             +------------------------------+
!             | Closing the 'ib' loop        |
!             +------------------------------+
            enddo
           
!           +------------------------------------------------------------+
!           | Compute the T_1^0 amplitudes.                              |
!           +------------------------------------------------------------+
            sum = sum - adiag
            adiag = adiag/t0clus(in) + (eorb(iip) - eorb(iia))
            nume_local(in) = nume_local(in) + bval - sum
            deno_local(in) = deno_local(in) + adiag
          endif

!         +--------------------------------------------------------------+
!         | Compute the diagrams of nonlinear T_2^0 equations.           |
!         +--------------------------------------------------------------+
          do ib = 1, ncore
            call core_indx(ib,iib,orbb,kb)
            do iq = 1, nexcit
              call virt_indx(iq,iiq,orbq,kq)
              ibqsym = mtbl(isymc(ib), isyme(iq))
          
!             +----------------------------------------------------------+
!             | Compute the b matrix for T_2^0: <pq|v|ab>.               |
!             +----------------------------------------------------------+
              if(iapsym .eq. ibqsym)then
                call findk(ka, kp, kb, kq, kgot, kmax)
                call findlam(ia, ip, ib, iq, lcount, lindx)
                do i = 1, lcount
                  kk1 = lindx(i, 1)
                  neqn1 = lindx(i, 3)

!                 +------------------------------------------------------+
!                 | Compute  multipoles by imposing parity selection,    |
!                 | so that these can be used to calculate "bval".       |   
!                 +------------------------------------------------------+
                  bval = 0.0d0
                  do j = 1 , kmax
                    kk = kgot(j)
                    if(kk1 .eq. kk)then
                      f1 = (-1)**(orbp + orbq + one + kk1)
                      rk = slater_new(iip, iiq, iia, iib , orbp,
     &                                  orbq, orba, orbb, kk1)
                      bval = - rk * f1
                      if ( (ia .ne. ib) .or. (ip .ne. iq) ) bval = bval * half
                    endif
                  enddo

                  sum   = 0.0d0
                  adiag = 0.0d0
                  do ir = 1, nexcit 
                    call virt_indx(ir,iir,orbr,kr)

!                   +----------------------------------------------------+
!                   | Compute 1 diagram arising from <p|f_N|p>. This     |
!                   | does not contribute if Hartree-Fock orbitals are   |
!                   | used.                                              |
!                   +----------------------------------------------------+
!                   call dppt0(ia, ib, ip, iq, ir, adiag)

!                   +----------------------------------------------------+
!                   | Compute 4 diagrams arising from the one body IMS   |
!                   | of the form <p|IMS|p>.                             |
!                   +----------------------------------------------------+
!                   call findlam(ia, ir, ib, iq, mcount, mindx)
!                   do j = 1, mcount
!                     neqn = mindx(j, 3)
!                     if(neqn1 .eq. neqn)
                    neqn = t0loc(iia, iir, iib, iiq, kk1)
                    if(ir .eq. ip) 
     &                   adiag = adiag + ims_pp(iip, iir) * t0clus(neqn)
                    sum = sum + ims_pp(iip, iir) * t0clus(neqn)
!                  enddo

!                   +----------------------------------------------------+
!                   | Compute 1 diagram arising from <pp|v|hp>.          |
!                   +----------------------------------------------------+
                    call dpphpt0(ia, ib, ip, iq, ir, kk1, sum)

!                   +----------------------------------------------------+
!                   | Closing the 'ir' loop                              |
!                   +----------------------------------------------------+
                  enddo
                  do ic = 1, ncore
                    call core_indx(ic,iic,orbc1,kc1)

!                   +----------------------------------------------------+
!                   | Compute 1 diagram arising from <h|f_N|h>. This does|
!                   | not contribute if Hartree-Fock orbitals are used.  |
!                   +----------------------------------------------------+
!                   call dhht0(ia, ib, ic, ip, iq, adiag)

!                   +----------------------------------------------------+
!                   | Compute 4 diagrams arising from the one body IMS   |
!                   | of the form <h|IMS|h>.                             |
!                   +----------------------------------------------------+
!                  call findlam(ic, ip, ib, iq, mcount, mindx)
!                  do j = 1, mcount
!                    neqn = mindx(j, 3)
!                    if(neqn1 .eq. neqn)
                    neqn = t0loc(iic, iip, iib, iiq, kk1)
                    if(ic .eq. ia) 
     &                 adiag = adiag - ims_hh(iia, iic) * t0clus(neqn)
                    sum = sum - ims_hh(iia, iic) * t0clus(neqn)
!                  enddo

!                   +----------------------------------------------------+
!                   | Compute 1 diagram from <ph|v|hh>.                  |
!                   +----------------------------------------------------+
                    call dphhht0(ia, ib, ic, ip, iq, kk1, sum)
                    do ir = 1, nexcit
                      call virt_indx(ir,iir,orbr,kr)

!                     +----------------------------------------------------+
!                     | Compute 2 diagrams arising from <h|f_N|p>. These do|
!                     | not contirbute if hartree-fock orbitals are used.  | 
!                     +----------------------------------------------------+
!                     call dhpt0(ia, ib, ic, ip, iq, ir, kk1, neqn1,
!                                adiag, sum)

!                     +--------------------------------------------------+
!                     | Compute 2 diagram arising from <ph|v|ph>.        |
!                     +--------------------------------------------------+
                      call dphpht0(ia, ib, ic, ip, iq, ir, kk1,
     &                              neqn1, adiag, sum)

!                     +--------------------------------------------------+
!                     | Compute 1 diagram arising from <ph|v|ph>.        |
!                     +--------------------------------------------------+
                      call dnphpht0(ia, ib, ic, ip, iq, ir, kk1, neqn1, sum)

!                     +--------------------------------------------------+
!                     | Compute 2 diagrams arising from  <ph|v|hp>.      |
!                     +--------------------------------------------------+
                      call dphhpt0(ia, ib, ic, ip, iq, ir, kk1, neqn1,
     &                             adiag, sum)

!                     +--------------------------------------------------+
!                     | Compute 1 diagram arising from <ph|v|hp>.        |
!                     +--------------------------------------------------+
                      call dnphhpt0(ia, ib, ic, ip, iq, ir, kk1, neqn1,
     &                              adiag, sum)

!                     +--------------------------------------------------+
!                     | Close the 'ir' loop.                             |
!                     +--------------------------------------------------+
                    enddo
                    do id = 1, ncore
                      call core_indx(id,iid,orbd,kd)

!                     +--------------------------------------------------+
!                     | Compute 1 diagram arising from <hh|v|hh>.        |
!                     +--------------------------------------------------+
                      call dhhhht0(ia, ib, ic, id, ip, iq, kk1, neqn1,
     &                            adiag, sum)

!                     +--------------------------------------------------+
!                     | Compute 1 diagram arising from <hh|v|hh>.        |
!                     +--------------------------------------------------+
                     call dnhhhht0(ia, ib, ic, id, ip, iq, kk1, neqn1,
     &                               adiag, sum)
                       
                      do ir = 1, nexcit
                        call virt_indx(ir,iir,orbr,kr)
 
!                       +------------------------------------------------+
!                       | Compute 8 diagrams arising from <hh|v|ph>.     |
!                       +------------------------------------------------+
                        call dnhhpht0(ia, ib, ic, id, ip, iq, ir, kk1, 
     &                                neqn1, adiag, sum)

!                       +------------------------------------------------+
!                       | Close the 'ir' loop.                           |
!                       +------------------------------------------------+
                      enddo

!                     +--------------------------------------------------+
!                     | Close the 'id' loop.                             |
!                     +--------------------------------------------------+
                    enddo

!                   +----------------------------------------------------+
!                   | Close the 'ic' loop.                               |
!                   +----------------------------------------------------+
                  enddo
                  do ir = 1, nexcit
                    call virt_indx(ir,iir,orbr,kr)
                    do is = 1, nexcit
                      call virt_indx(is,iis,orbs,ks)

!                     +--------------------------------------------------+
!                     | Compute 1 diagram arising from <pp|v|pp>.        |
!                     +--------------------------------------------------+
                      call dppppt0(ia, ib, ip, iq, ir, is, kk1, neqn1,
     &                              adiag, sum)

!                     +--------------------------------------------------+
!                     | Compute 1 diagram arising from <pp|v|pp>.        |
!                     +--------------------------------------------------+
                      call dnppppt0(ia, ib, ip, iq, ir, is, kk1, neqn1,
     &                               adiag, sum)

                      do ic = 1, ncore
                        call core_indx(ic,iic,orbc1,kc1)

!                       +------------------------------------------------+
!                       | Compute 8 diagrams arising from <hp|v|pp>.     |
!                       +------------------------------------------------+
                       call dnhpppt0(ia, ib, ic, ip, iq, ir, is, kk1,
     &                               neqn1, adiag, sum)

!                       +------------------------+
!                       | Close the 'ic' loop.   |
!                       +------------------------+
                      enddo

!                     +--------------------------+
!                     | Close the 'is' loop.     |
!                     +--------------------------+
                    enddo

!                   +----------------------------+
!                   | Close the 'ir' loop.       |
!                   +----------------------------+
                  enddo

!                 +------------------------------------------------------+
!                 | Collect the terms to compute T_2^0 cluster amplitudes|
!                 +------------------------------------------------------+
                  sum = sum - adiag
                  if( (ia .ne. ib) .or. (ip .ne. iq)) then
                     adiag = adiag/t0clus(neqn1) + half*(eorb(iip)
     &                       + eorb(iiq) - eorb(iia) - eorb(iib))
                  else
                     adiag = adiag/t0clus(neqn1) + (eorb(iip)
     &                       + eorb(iiq) - eorb(iia) - eorb(iib))
                  endif
                  nume_local(neqn1) = nume_local(neqn1) + bval - sum
                  deno_local(neqn1) = deno_local(neqn1) + adiag

!                 +-------------------------+
!                 | close the i loop.       |
!                 +-------------------------+
                enddo
              endif
            
!             +-----------------------------+
!             | Close the 'ib' loop.        |
!             +-----------------------------+
            enddo

!           +-------------------------------+
!           | Close the 'iq' loop.          |
!           +-------------------------------+
          enddo

!         +---------------------------------+
!         | Close the 'ia' loop.            |
!         +---------------------------------+
        enddo

!       +-----------------------------------+
!       | Close the 'ip' loop.              |
!       +-----------------------------------+
      enddo

!     +------------------------------------------------------------------+
!     | Collect the partial results from the processors.                 |
!     +------------------------------------------------------------------+
      call MPI_ALLREDUCE(nume_local,nume,MDIM,MPI_REAL8,MPI_SUM,
     &                   MPI_COMM_WORLD,ierr)
      call MPI_ALLREDUCE(deno_local,deno,MDIM,MPI_REAL8,MPI_SUM,
     &                   MPI_COMM_WORLD,ierr)

!     +------------------------------------------------------------------+
!     | Compute the cluster amplitudes.                                  |
!     +------------------------------------------------------------------+
      count = count + 1
      do ia = 1, nsing
         t1_curr = nume(ia)/deno(ia)
         conv = conv + abs(t1_curr - t0clus(ia))
         d0clus(ia, count) = t1_curr
         t0clus(ia)=t1_curr
      enddo
      do ia = nsing+1, nsing+ndbls
         t2_curr = nume(ia)/deno(ia)
         convd = convd + abs(t2_curr - t0clus(ia))
         d0clus(ia, count) = t2_curr
         t0clus(ia)=t2_curr
      enddo
      eps = conv/nsing
      epsd = convd/ndbls

!     +------------------------------------------------------------------+
!     | Write convergence parameters to output file and if applicable,   |
!     | (after 'count' iterations) call DIIS subroutine.                 |
!     +------------------------------------------------------------------+
      if(taskid .eq. MASTER)write(STDOUT, 200) iter, conv, convd, eps, epsd
      if ( count .eq. 3) then
          call diis(nsing, ndbls, count-1, t0clus, taskid)
          count = 0
      endif
      
!     +------------------------------------------------------------------+
!     | Check if the solutions have converged. Otherwise continue the    |
!     | till it converges or exceeds maximum iterations allowed.         |
!     +------------------------------------------------------------------+
      if((eps .gt. SMALL) .and. (epsd .gt. SMALL))then
        if(iter .le. NITMAX)then
          goto 1
        else
          if(taskid .eq. MASTER)write(STDOUT, 300)
        endif
      else
         if(taskid .eq. MASTER) write(STDOUT, 400) iter
      endif

!     +------------------------------------------------------------------+
!     | Master processor writes the cluster amplitudes to file.          |
!     +------------------------------------------------------------------+
      if(taskid .eq. MASTER)then
        rewind(73)
        write(73)nsing + ndbls
        write(73)(t0clus(ia), ia = 1, nsing+ndbls)
      endif
      return

!     +------------------------------------------------------------------+
!     | Format statements.                                               |
!     +------------------------------------------------------------------+
  50  format('--------------------------------------------------------',
     &       '-----------------------',/, 13x, '++Nonlinear unperturbed',
     &       ' closed-shell (nldrivert0_0v)++', /, '---------------------',
     &       '----------------------------------------------------------')
 100  format(' Convergence parameter is ', d14.6)
 200  format (/, ' Iteration ', i3, /,
     &        7x, 'conv and convd are = ', d14.6, 4x, d14.6, /,
     &        7x, 'eps  and epsd  are = ', d14.6, 4x, d14.6, /)
 300  format ('****NOT CONVERGED****' )
 400  format (' Converged in **',i3,'** iterations',//)

      end


==> rccpac/nldrivert0_1v.f <==
!     +------------------------------------------------------------------+
!     | This is the driver subroutine to generate the coefficients of    |
!     | nonlinear equations cluster amplitude equations of the           |
!     | nonlinear terms in the relativistic coupled-cluster with single  |
!     | and double excitation approximation. The equations are solved    |
!     | using Jacobi method and Direct Inversion in the Iterative        |
!     | Subspace (DIIS)                                                  |
!     |  Ref: P. Pulay,                                                  |
!     |       Convergence acceleration of iterative sequences. The case  |
!     |       of SCF iteration, Chem. Phys. Letters 73, 393 (1980).      |
!     | is used to accelerate the convergence.                           |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    S. Chattopadhyay                             15 April, 2013   |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013: Dilip Angom                                 |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |    05 July 2016: D. Angom                                        |
!     |       Calling arguments of diis.f are modified. Now, cluster     |
!     |       amplitude array, and number singly excited cluster         |
!     |       amplitudes are included in the calling argument of diis.f. |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine nldrivert0_1v(ndbls, old)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use diisdat
      use comdata
      use ims_diagram
      
      implicit none
      include 'orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Define local variables.                                          |
!     +------------------------------------------------------------------+
      integer  :: i, ndbls, j, kmax, kgot, t0loc,  strt, send, old
      integer  :: kk1, lcount, lindx, in, neqn1, neqn, kk
      integer  :: numtasks, taskid, ierr,ip1
      integer  :: iapsym, ibqsym, iter, count

      real (8) :: sum, rk, f1, bval, adiag, epsd, convd, slater_new
      real (8) :: eps, t1_curr, t2_curr, nume_local, deno_local, conv

      dimension lindx(MXL,3), kgot(MXV+1)
      dimension nume_local(MDIM), deno_local(MDIM)

      call MPI_COMM_SIZE(MPI_COMM_WORLD,numtasks,ierr)
      call MPI_COMM_RANK(MPI_COMM_WORLD,taskid,ierr)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      if (taskid .eq. MASTER ) then
        write(STDOUT,  50)
        write(STDOUT, 100) SMALL
      endif
      do ia = 1, nsing + ndbls
         d0clus(ia, 1) = s0clus(ia)
      enddo

!     +------------------------------------------------------------------+
!     | Iteration of the nonlinear cluster equations starts.             |
!     +------------------------------------------------------------------+
      iter = 0
      count = 1
!     if(old .eq. 1)call symm_ims
 1    iter = iter + 1
      do ia = 1, nsing + ndbls
         nume(ia) = zero
         deno(ia) = 1.0d-40
         nume_local(ia) = zero
         deno_local(ia) = 1.0d-40
      enddo
        
      eps = 0.0
      epsd = 0.0
      conv = 0.0
      convd = 0.0

!     +------------------------------------------------------------------+
!     | Call the subroutine to evaluate the IMS diagrams, and the        |
!     | attachement energies of the valence electrons.                   |
!     +------------------------------------------------------------------+
      call ims_tab
      call attachement

!     +------------------------------------------------------------------+
!     | Start the orbital loops to compute the cluster equations.        |
!     +------------------------------------------------------------------+
c      do ip = taskid + nval + 1, nexcit, numtasks
      do ip = taskid + 1, nexcit, numtasks
        call virt_indx(ip,iip,orbp,kp)
        ip1 = ncore + ip
        do ia = ncore + 1, nocc
          if( (ip .le. nval) .and. (ia .eq. ip1) ) go to 123
          call core_indx(ia,iia,orba,ka)

!         +-----------------------************---------------------------+
!         | Coding of unperturbed Non-linearized singles starts          |
!         +-----------------------************---------------------------+
          sum = 0.0d0
          adiag = 0.0d0
          iapsym = mtbl(isymc(ia), isyme(ip))
          if((iapsym .eq. 1) .and. (orba .eq. orbp))then
            in =  idpa(iip,iia)

!           +------------------------------------------------------------+
!           | Value of b matrix for singles                              |
!           +------------------------------------------------------------+
            bval = -1.0d-10
!            do iq = 1, nexcit
!              call virt_indx(iq,iiq,orbq,kq)

!             +----------------------------------------------------------+
!             | This subroutine compute 1 diagram arising from <p|f_N|p>.|
!             +----------------------------------------------------------+
!             call sppt0(ia, ip, iq, in, adiag)
!            enddo
            do ib = 1, ncore
              call core_indx(ib,iib,orbb,kb)

!             +----------------------------------------------------------+
!             | This subroutine compute 1 diagram arising from <h|f_N|h>.|
!             +----------------------------------------------------------+
!             call shht0(ia, ib, ip, in, adiag)
              do iq = 1, nexcit
                call virt_indx(iq,iiq,orbq,kq)

!               +--------------------------------------------------------+
!               | This subroutine compute 3 diagrams arising from        |
!               | <h|f_N|p>. None of these diagrams contributes          |
!               | if Dirac-Hartree-Fock orbitals are used.               | 
!               +--------------------------------------------------------+
!               call shpt0(ia, ib, ip, iq, sum)
           
!               +--------------------------------------------------------+
!               | Compute 1 diagram arising from <ph|v|hp>.              |
!               +--------------------------------------------------------+
                call sphhpt0(ia, ib, ip, iq, in, adiag, sum)
           
!               +--------------------------------------------------------+
!               | compute 1 diagram arising from <ph|v|ph>.              |
!               +--------------------------------------------------------+
                call sphpht0(ia, ib, ip, iq, in, adiag, sum)
                do ir = 1, nexcit
                  call virt_indx(ir,iir,orbr,kr)

!                 +------------------------------------------------------+
!                 | Compute 2 diagrams arising from <hp|v|pp>.           |
!                 +------------------------------------------------------+
                  call shpppt0(ia, ib, ip, iq, ir, sum)

!                 +------------------------------------------------------+
!                 | Compute 2 diagrams arising from <hp|v|pp>.           | 
!                 +------------------------------------------------------+
                  call snhpppt0(ia, ib, ip, iq, ir, in, adiag, sum)
           
!                 +------------------------+
!                 | Closing the 'ir' loop  |
!                 +------------------------+
                enddo
           
                do ic = 1, ncore
                  call core_indx(ic,iic,orbc1,kc1)

!                 +------------------------------------------------------+
!                 | Compute 2 diagrams arising from <hh|v|ph>.           |
!                 +------------------------------------------------------+
                  call shhpht0(ia, ib, ic, ip, iq, sum)

!                 +------------------------------------------------------+
!                 | Compute 2 diagram arising from <hh|v|ph>.            |
!                 +------------------------------------------------------+
                  call snhhpht0(ia, ib, ic, ip, iq, in, adiag, sum)

                  do ir = 1, nexcit
                    call virt_indx(ir,iir,orbr,kr)

!                   +----------------------------------------------------+
!                   | Compute 10 diagrams arising from  <hh|v|pp>.       |
!                   +----------------------------------------------------+
                    call snhhppt0(ia, ib, ic, ip, iq, ir, in, adiag, sum)

!                   +------------------------+
!                   | Closing the 'ir' loop  |
!                   +------------------------+
                  enddo
           
!                 +-------------------------+
!                 | Closing the 'ic' loop  |
!                 +-------------------------+
                enddo
           
!               +------------------------+
!               | Closing the 'iq' loop  |
!               +------------------------+
              enddo
           
!             +------------------------+
!             | Closing the 'ib' loop  |
!             +------------------------+
            enddo
           
!           +------------------------------------------------------------+
!           | Calculate the T_1^0 amplitudes                             |
!           +------------------------------------------------------------+
            sum = sum - adiag
            adiag = adiag/t0clus(in) + (eorb(iip) - eorb(iia))
!           adiag = (eorb(iip) - eorb(iia))
            adiag = adiag - eattach(ia)

            nume_local(in) = nume_local(in) + bval - sum
            deno_local(in) = deno_local(in) + adiag
!            nume(in) = nume(in) + bval - sum
!            deno(in) = deno(in) + adiag
          endif
 123    enddo
      enddo

!     +------------------------************------------------------------+
!     | Coding of unperturbed Non-linearized doubles starts from here    |
!     +------------------------************------------------------------+
      do ia = 1, nocc
        call core_indx(ia,iia,orba,ka)

        do ip = taskid + 1, nexcit, numtasks
          call virt_indx(ip,iip,orbp,kp)

          iapsym = mtbl(isymc(ia), isyme(ip))

          strt = ncore + 1
          send = nocc
          if(ia .gt. ncore)then
            strt = 1
            send = ncore
          endif

          do ib = strt, send
            call core_indx(ib,iib,orbb,kb)

            do iq = 1, nexcit
              call virt_indx(iq,iiq,orbq,kq)

              ibqsym = mtbl(isymc(ib), isyme(iq))
          
!             +----------------------------------------------------------+
!             | Calculate the b matrix for doubles b matrix is <pq|v|ab> |
!             +----------------------------------------------------------+
              if(iapsym .eq. ibqsym)then
                call findk(ka, kp, kb, kq, kgot, kmax)
                call findlam(ia, ip, ib, iq, lcount, lindx)
                do i = 1, lcount
                  kk1 = lindx(i, 1)
                  neqn1 = lindx(i, 3)

!                 +------------------------------------------------------+
!                 | Calculate the multipoles by imposing parity selection|
!                 | rule, so that these can be used to calculate "bval". |   
!                 +------------------------------------------------------+
                  bval = 0.0d0
                  do j = 1 , kmax
                    kk = kgot(j)
                    if(kk1 .eq. kk)then
                      f1 = (-1)**(orbp + orbq + one + kk1)
                      rk = slater_new(iip, iiq, iia, iib , orbp,
     :                                  orbq, orba, orbb, kk1)
                      bval = - rk * f1
!                      if ( (ia .ne. ib) .or. (ip .ne. iq) ) bval = bval * half
                      bval = bval * half
                    endif
                  enddo

                  sum = 0.0d0
                  adiag = 0.0d0

                  do ir = 1, nexcit 
                    call virt_indx(ir,iir,orbr,kr)

!                   +----------------------------------------------------+
!                   | This subroutine calculate 1 diagram arising from   |
!                   | <p|f_N|p>. This does not contribute to cluster     |
!                   | amplitude if Hartree-Fock orbitals are used.       |
!                   +----------------------------------------------------+
!                   call dppt0(ia, ib, ip, iq, ir, adiag)

!                   +----------------------------------------------------+
!                   | Here we calculate 4 cluster diagrams which arises  |
!                   | from one body IMS of the form <p|IMS|p>.           |
!                   +----------------------------------------------------+
!                  call findlam(ia, ir, ib, iq, mcount, mindx)
!                  do j = 1, mcount
!                    neqn = mindx(j, 3)
!                    if(neqn1 .eq. neqn)
                    neqn = t0loc(iia, iir, iib, iiq, kk1)
                    if(ir .eq. ip) 
     :                   adiag = adiag + ims_pp(iip, iir) * t0clus(neqn)
                    sum = sum + ims_pp(iip, iir) * t0clus(neqn)
!                  enddo

!                   +----------------------------------------------------+
!                   | Compute 1 diagram arising from <pp|v|hp>.          |
!                   +----------------------------------------------------+
                    call dpphpt0(ia, ib, ip, iq, ir, kk1, sum)

!                   +------------------------+
!                   | Closing the 'ir' loop  |
!                   +------------------------+
                  enddo

                  do ic = 1, ncore
                    call core_indx(ic,iic,orbc1,kc1)

!                   +----------------------------------------------------+
!                   | Compute 1 diagram arising from <h|f_N|h>. This     |
!                   | does not contribute to cluster  amplitude if       |
!                   | Dirac-Hartree-Fock orbitals are used.              |
!                   +----------------------------------------------------+
!                   call dhht0(ia, ib, ic, ip, iq, adiag)

!                   +----------------------------------------------------+
!                   | Here we calculate 4 cluster diagrams which arises  |
!                   | from one body IMS of the form <h|IMS|h>.           |
!                   +----------------------------------------------------+
!                  call findlam(ic, ip, ib, iq, mcount, mindx)
!                  do j = 1, mcount
!                    neqn = mindx(j, 3)
!                    if(neqn1 .eq. neqn)
                    neqn = t0loc(iic, iip, iib, iiq, kk1)
                    if(ic .eq. ia) 
     :                 adiag = adiag - ims_hh(iia, iic) * t0clus(neqn)
                    sum = sum - ims_hh(iia, iic) * t0clus(neqn)
!                  enddo

!                   +----------------------------------------------------+
!                   | Compute 1 diagram from <ph|v|hh>.                  |
!                   +----------------------------------------------------+
                    call dphhht0(ia, ib, ic, ip, iq, kk1, sum)
                    do ir = 1, nexcit
                      call virt_indx(ir,iir,orbr,kr)

!                     +--------------------------------------------------+
!                     | This subroutine calculates 2 diagrams arising    |
!                     | from <h|f_N|p>. These do not contirbute          |
!                     | if Dirac-Hartree-Fock orbitals are used.         | 
!                     +--------------------------------------------------+
!                     call dhpt0(ia, ib, ic, ip, iq, ir, kk1, neqn1,
!                                adiag, sum)

!                     +--------------------------------------------------+
!                     | Compute 2 diagrams arising from  <ph|v|ph>.      |
!                     +--------------------------------------------------+
                      call dphpht0(ia, ib, ic, ip, iq, ir, kk1,
     :                              neqn1, adiag, sum)

!                     +--------------------------------------------------+
!                     | Compute 1 diagram arising from <ph|v|ph>.        |
!                     +--------------------------------------------------+
                      call dnphpht0(ia, ib, ic, ip, iq, ir, kk1, neqn1, sum)

!                     +--------------------------------------------------+
!                     | Compute 2 diagrams arising from <ph|v|hp>.       |
!                     +--------------------------------------------------+
                      call dphhpt0(ia, ib, ic, ip, iq, ir, kk1, neqn1,
     :                             adiag, sum)                

!                     +--------------------------------------------------+
!                     | Compute 1 diagram arising from <ph|v|hp>.        |
!                     +--------------------------------------------------+
                      call dnphhpt01(ia, ib, ic, ip, iq, ir, kk1, neqn1,
     :                              adiag, sum)                
!                     +------------------------+
!                     | Closing the 'ir' loop  |
!                     +------------------------+
                    enddo

                    do id = 1, ncore
                      call core_indx(id,iid,orbd,kd)

!                     +--------------------------------------------------+
!                     | Compute 1 diagram arising from <hh|v|hh>.        |
!                     +--------------------------------------------------+
                      call dhhhht01(ia, ib, ic, id, ip, iq, kk1, neqn1,
     :                            adiag, sum)

!                     +--------------------------------------------------+
!                     | Compute 1 diagram arising from <hh|v|hh>.        |
!                     +--------------------------------------------------+
                     call dnhhhht01(ia, ib, ic, id, ip, iq, kk1, neqn1,
     :                               adiag, sum)
                       
                      do ir = 1, nexcit
                        call virt_indx(ir,iir,orbr,kr)
 
!                       +------------------------------------------------+
!                       | Compute 8 diagrams arising from <hh|v|ph>.     |
!                       +------------------------------------------------+
                        call dnhhpht0(ia, ib, ic, id, ip, iq, ir, kk1, 
     :                                neqn1, adiag, sum)

!                       +------------------------+
!                       | Closing the 'ir' loop  |
!                       +------------------------+
                      enddo
!                     +------------------------+
!                     | Closing the 'id' loop  |
!                     +------------------------+
                    enddo

!                   +------------------------+
!                   | Closing the 'ic' loop  |
!                   +------------------------+
                  enddo
                  do ir = 1, nexcit
                    call virt_indx(ir,iir,orbr,kr)
                    do is = 1, nexcit
                      call virt_indx(is,iis,orbs,ks)

!                     +--------------------------------------------------+
!                     | Compute 1 diagram arising from <pp|v|pp>.        |
!                     +--------------------------------------------------+
                      call dppppt01(ia, ib, ip, iq, ir, is, kk1, neqn1,
     :                              adiag, sum)

!                     +--------------------------------------------------+
!                     | Compute 1 diagram arising from <pp|v|pp>.        |
!                     +--------------------------------------------------+
                      call dnppppt01(ia, ib, ip, iq, ir, is, kk1, neqn1,
     :                               adiag, sum)

                      do ic = 1, ncore
                        call core_indx(ic,iic,orbc1,kc1)

!                       +------------------------------------------------+
!                       | Compute 8 diagrams arising from <hp|v|pp>.     |
!                       +------------------------------------------------+
                       call dnhpppt0(ia, ib, ic, ip, iq, ir, is, kk1,
     :                               neqn1, adiag, sum)

!                       +------------------------+
!                       | Closing the 'ic' loop  |
!                       +------------------------+
                      enddo

!                     +------------------------+
!                     | Closing the 'is' loop  |
!                     +------------------------+
                    enddo

!                   +------------------------+
!                   | Closing the 'ir' loop  |
!                   +------------------------+
                  enddo

!                 +------------------------------------------------------+
!                 | Compute the T_2^0 amplitudes                         |
!                 +------------------------------------------------------+
                  sum = sum - adiag
!                  if(ia .gt. ncore) then
                     adiag = adiag/t0clus(neqn1) + ( eorb(iip)
     :                       + eorb(iiq) - eorb(iib) - eorb(iia) ) * half
!                  else
!                     adiag = adiag/t0clus(neqn1) + ( (eorb(iip)
!     :                       + eorb(iiq)) - eorb(iia) ) * half
!                  endif

!                 adiag = (eorb(iip) + eorb(iiq) 
!    :                        - eorb(iia) - eorb(iib))

                  adiag = adiag - eattach(ia)

                  nume_local(neqn1) = nume_local(neqn1) + bval - sum
                  deno_local(neqn1) = deno_local(neqn1) + adiag
!                  nume(neqn1) = nume(neqn1) + bval - sum
!                  deno(neqn1) = deno(neqn1) + adiag

!                 +-------------------------+
!                 | closing the i loop      |
!                 +-------------------------+
                enddo
              endif
            
!             +------------------------+
!             | Closing the 'ib' loop  |
!             +------------------------+
            enddo

!           +------------------------+
!           | Closing the 'iq' loop  |
!           +------------------------+
          enddo

!         +------------------------+
!         | Closing the 'ia' loop  |
!         +------------------------+
        enddo

!       +------------------------+
!       | Closing the 'ip' loop  |
!       +------------------------+
      enddo

!     +------------------------------------------------------------------+
!     | Collect the partial results from the processors.                 |
!     +------------------------------------------------------------------+
      call MPI_ALLREDUCE(nume_local,nume,MDIM,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)
      call MPI_ALLREDUCE(deno_local,deno,MDIM,MPI_REAL8,MPI_SUM,
     :                   MPI_COMM_WORLD,ierr)

!     +------------------------------------------------------------------+
!     | Compute the cluster amplitudes.                                  |
!     +------------------------------------------------------------------+
      count = count + 1
      do ia = 1, nsing
         t1_curr = nume(ia)/deno(ia)
         conv = conv + abs(t1_curr - s0clus(ia))
         d0clus(ia, count) = t1_curr
         s0clus(ia)=t1_curr
      enddo
      do ia = nsing+1, nsing+ndbls
         t2_curr = nume(ia)/deno(ia)
         convd = convd + abs(t2_curr - s0clus(ia))
         d0clus(ia, count) = t2_curr
         s0clus(ia)=t2_curr
      enddo

!     +------------------------------------------------------------------+
!     | Write convergence parameters to output file and if applicable,   |
!     | (after 'count' iterations) call DIIS subroutine.                 |
!     +------------------------------------------------------------------+
      eps = conv/nsing
      epsd = convd/ndbls
      if(taskid .eq. MASTER) write(STDOUT, 200)iter, conv, convd, eps, epsd 
      if ( count .eq. 5) then
          call diis(nsing, ndbls, count-1, s0clus, taskid)
          count = 0
      endif
      do ia = 1, nsing + ndbls
        if(s0clus(ia) .ne. zero) t0clus(ia) = s0clus(ia)
      enddo

!     +------------------------------------------------------------------+
!     | Check if the solutions have converged. Otherwise continue the    |
!     | till it converges or exceeds maximum iterations allowed.         |
!     +------------------------------------------------------------------+
      if((eps .gt. SMALL) .and. (epsd .gt. SMALL))then
!     if((eps .gt. SMALL))then
        if(iter .le. NITMAX)then
          goto 1
        else
          if(taskid .eq. MASTER)write(STDOUT, 300)
        endif
      else
         if(taskid .eq. MASTER) write(STDOUT, 400) iter
      endif

!     +------------------------------------------------------------------+
!     | Master processor writes the cluster amplitudes to file.          |
!     +------------------------------------------------------------------+

      if(taskid .eq. MASTER)then
        rewind(73)
        write(73) nsing + ndbls
        write(73)(t0clus(ia), ia = 1, nsing + ndbls)
        write(94)(eattach(ia), ia = ncore + 1, nocc)
        close(94)
      endif

      return
!     +------------------------------------------------------------------+
!     | Format statements.                                               |
!     +------------------------------------------------------------------+

  50  format('--------------------------------------------------------',
     :       '-----------------------',/, 13x, '++Nonlinear unperturbed',
     :       ' one-valence (nldrivert0_1v)++', /, '---------------------',
     :       '----------------------------------------------------------')
 100  format(' Convergence parameter is ', d14.6)
 200  format (/, ' Iteration ', i3, /,
     :        7x, 'conv and convd are = ', d14.6, 4x, d14.6, /,
     :        7x, 'eps  and epsd  are = ', d14.6, 4x, d14.6, /)
 300  format ('****NOT CONVERGED****' )
 400  format (' Converged in **',i3,'** iterations',//)

      end


==> rccpac/nlinear/dnhhhht0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the non-linear T_2^0 diagrams which     |
!     | arise from the <hh|v|hh> form of two-electron Coulomb integral.  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                    23 May 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine dnhhhht0(ia, ib, ic, id, ip, iq, kk2, neqn1, adiag, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, lindx, lcount, kk, kk1, kk2, kgot, kmax, neqn1,
     :            neqn, in1, in2, iacsym, ibdsym
      real (8) :: sum, adiag, ang, ak, ak1, ak2, rk, rkval_hhhh,
     :            imsval_hhhh, s6j1, s6j2, phase

      dimension kgot(MXV+1), lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      iacsym = mtbl(isymc(ia), isymc(ic))
      ibdsym = mtbl(isymc(ib), isymc(id))

!     +------------------------------------------------------------------+
!     | Start the computation of diagrams.                               |
!     +------------------------------------------------------------------+
      if(iacsym .eq. ibdsym)then

!       +----------------------------------------------------------------+
!       |4. Compute <cd|v|ab><p|T_1^0|c><q|T_1^0|d>.                     |
!       +----------------------------------------------------------------+
        in1 = idpa(iip, iic)
        in2 = idpa(iiq, iid)
        if((in1 .ne. 0) .and. (in2 .ne. 0))then
          ang = one/dsqrt((two*orbc1+one)*(two*orbd+one))
          if((ia .ne. ib) .and. (ip .ne. iq))ang = ang*half
          call findk(kc1, ka, kd, kb, kgot, kmax)
          do j = 1 , kmax
            kk = kgot(j)
            if(kk .eq. kk2)then
              rk = rkval_hhhh(iic, iid, iia, iib, kk)
              sum = sum + rk * ang * t0clus(in1) * t0clus(in2)
            endif
          enddo
        endif

!       +----------------------------------------------------------------+
!       | Compute the cluster diagram(no-14) which originate from the    |
!       | <hh|v|pp> Slater integral and is associated with <hh|ims|hh>   |
!       | form of IMS diagrams.                                          |
!       +----------------------------------------------------------------+
        ak2 = dble(kk2)
        ang = (two*ak2 + one)
        phase = (-1)**(orbb+orbc1+orbp-orbq)
        if((ia .ne. ib) .and. (ip .ne. iq))ang = ang*half
        call findlam(ic, ip, id, iq, lcount, lindx)
        do kk =  max(idint(dabs(orba-orbc1)), idint(dabs(orbb-orbd))),
     :           min(idint(orba+orbc1),idint(orbb+orbd))
          ak = dble(kk)
          rk = imsval_hhhh(iic, iid, iia, iib, kk)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            ak1 = dble(kk1)
            neqn = lindx(i, 3)
            call sixj_ret(ak,orbb,orbd,orbq,ak1,ak2,s6j1)
            call sixj_ret(ak,orbc1,orba,orbp,ak2,ak1,s6j2)
            if(neqn1 .eq. neqn)
     :        adiag = adiag + rk*phase*ang*t0clus(neqn)*s6j1*s6j2*(-1)**(ak)
              sum = sum + rk*phase*ang*t0clus(neqn)*s6j1*s6j2 * (-1)**(ak)
          enddo
        enddo
      endif

      return
      end


==> rccpac/nlinear/dnhhhht01.f <==
c     +-------------------------------------------------------+
c     | This subroutine calculates the Non-linearized doubles |
c     | diagrams which arises because of 'hhhh' form          |
c     | of the slater integral                                |
c     +-------------------------------------------------------+
c     *********************************************************
      subroutine dnhhhht01(ia, ib, ic, id, ip, iq, kk2, neqn1, adiag, sum)
c     *********************************************************
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

c     +-------------------------------------+
c     |Orbital index, kappa, and multipoles |
c     +-------------------------------------+
      integer i, j, lindx, lcount, kk, kk1, kk2, kgot, kmax, neqn1,
     :        neqn, in1, in2
     
      real*8 sum, adiag, ang, ak, ak1, ak2, rk, rkval_hhhh,
     :       imsval_hhhh, s6j1, s6j2, phase

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+
      integer iacsym, ibdsym

      dimension kgot(MXV+1), lindx(MXL, 3)

      iacsym = mtbl(isymc(ia), isymc(ic))
      ibdsym = mtbl(isymc(ib), isymc(id))

      if(iacsym .eq. ibdsym)then
c       +------------------------------------------+
c       |4. Coding <cd|v|ab><p|T_1^0|c><q|T_1^0|d> |
c       +------------------------------------------+
        in1 = idpa(iip, iic)
        in2 = idpa(iiq, iid)
        if((in1 .ne. 0) .and. (in2 .ne. 0))then
          ang = one/dsqrt((two*orbc1+one)*(two*orbd+one))

c          if((ia .ne. ib) .and. (ip .ne. iq))ang = ang*half
         ang = ang*half

          call findk(kc1, ka, kd, kb, kgot, kmax)
          do j = 1 , kmax
            kk = kgot(j)
            if(kk .eq. kk2)then
              rk = rkval_hhhh(iic, iid, iia, iib, kk)
              sum = sum + rk * ang * t0clus(in1) * t0clus(in2)
            endif
          enddo
        endif

c       +-----------------------------------------------------------+
c       | Calculate cluster diagram(no-14) which corresponds to the |
c       | slater <hh|v|pp> and arises because of the IMS of the form|
c       | <hh|ims|hh>.                                              |
c       +-----------------------------------------------------------+ 
        ak2 = dble(kk2)
        ang = (two*ak2 + one)
        phase = (-1)**(orbb+orbc1+orbp-orbq)

c        if((ia .ne. ib) .and. (ip .ne. iq))ang = ang*half
        ang = ang * half

        call findlam(ic, ip, id, iq, lcount, lindx)
        do kk =  max(idint(dabs(orba-orbc1)), idint(dabs(orbb-orbd))),
     :           min(idint(orba+orbc1),idint(orbb+orbd))
          ak = dble(kk)
          rk = imsval_hhhh(iic, iid, iia, iib, kk)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            ak1 = dble(kk1)
            neqn = lindx(i, 3)
            call sixj_ret(ak,orbb,orbd,orbq,ak1,ak2,s6j1)
            call sixj_ret(ak,orbc1,orba,orbp,ak2,ak1,s6j2)
            if(neqn1 .eq. neqn)
     :        adiag = adiag + rk*phase*ang*t0clus(neqn)*s6j1*s6j2*(-1)**(ak)
              sum = sum + rk*phase*ang*t0clus(neqn)*s6j1*s6j2 * (-1)**(ak)
          enddo
        enddo
      endif

      return
      end


==> rccpac/nlinear/dnhhpht0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the Non-linear T_2^0 diagrams which     |
!     | arise from the <hh|v|ph> two-electron Coulomb integral. It       |
!     | computes eight diagrams and none of these involve IMS diagrams.  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  15 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine dnhhpht0(ia, ib, ic, id, ip, iq, ir, kk2, neqn1, adiag, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local Variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, lcount, lindx, kk, kk1, kk2, neqn, neqn1, kgot, 
     :            kmax, in1, in2, in3, idrsym, iacsym, t0loc
      real (8) :: sum, adiag, ang, phase, rk, ak, ak1, ak2, 
     :            s6j, s6j1, s6j2, rkval_hhph

      dimension kgot(MXV+1), lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      idrsym = mtbl(isymc(id), isyme(ir))
      iacsym = mtbl(isymc(ia), isymc(ic))

      ak2 = dfloat(kk2)
      if(idrsym .eq. iacsym)then
        call findk(kr, kd, ka, kc1, kgot, kmax)
        do j = 1 , kmax
          kk = kgot(j)
          ak = dfloat(kk)
          rk = rkval_hhph(iid, iic, iir, iia, kk)

!         +--------------------------------------------------------------+
!         |1. Compute <dc|v|ra><r|T_1^0|d><pq|T_2^0|cb>.                 |
!         +--------------------------------------------------------------+
          in1 = idpa(iir, iid)    
          if((in1 .ne. 0) .and. (orba .eq. orbc1))then
            phase = (-1)**(orba + orbc1 + orbr + orbd)
            ang = one/dsqrt(two * orba + one)
!           call findlam(ic, ip, ib, iq, lcount, lindx)
!           do i = 1 , lcount
!             kk1 = lindx(i,1)
!             if(kk2 .eq. kk1)then
!               neqn = lindx(i, 3)
                neqn = t0loc(iic,iip, iib, iiq, kk2)
                if(neqn1 .eq. neqn)adiag = adiag - rk * ang * t0clus(in1)*
     :                                             phase * t0clus(neqn) 
                sum = sum - rk * ang * t0clus(in1) * phase * t0clus(neqn) 
!             endif
!           enddo
          endif
         
!         +--------------------------------------------------------------+
!         |2. Compute <dc|v|ra><r|T_1^0|c><pq|T_2^0|db>.                 |
!         +--------------------------------------------------------------+
          in1 = idpa(iir, iic)
          if((in1 .ne. 0) .and. (orba .eq. orbd))then
            phase = (-1)**(orbc1 - orba + ak)
            ang = one/(dsqrt(two *orbc1+one) * (two*orba+one ))
!           call findlam(id, ip, ib, iq, lcount, lindx)
!           do i = 1 , lcount
!             kk1 = lindx(i,1)
!             if(kk2 .eq. kk1)then
!               neqn = lindx(i, 3)
                neqn = t0loc(iid, iip, iib, iiq, kk2)
                if(neqn1 .eq. neqn)adiag = adiag + rk*ang*phase*t0clus(in1)*
     :                                             t0clus(neqn)
                sum = sum + rk * ang * phase * t0clus(in1) * t0clus(neqn)
!             endif
!           enddo
          endif
         
!         +--------------------------------------------------------------+
!         |3. Compute <cd|v|ar><p|T_1^0|c><rq|T_2^0|db>.                 |
!         +--------------------------------------------------------------+
          in1 = idpa(iip, iic)
          if((kk .eq. kk2) .and. (in1 .ne. 0))then
            phase = (-1)**(orbr - orbd + ak)
            ang = one/(dsqrt(two*orbc1+one)*(two*ak+one))
!           call findlam(id, ir, ib, iq, lcount, lindx)
!           do i = 1 , lcount
!             kk1 = lindx(i,1)
!             if((kk .eq. kk1))then
!               neqn = lindx(i, 3)
                neqn = t0loc(iid, iir, iib, iiq, kk)
                if(neqn1 .eq. neqn)adiag = adiag - rk*ang*phase*t0clus(in1)*
     :                                             t0clus(neqn) 
                sum = sum - rk * ang * phase * t0clus(in1) * t0clus(neqn)
!             endif
!           enddo
          endif
         
!         +--------------------------------------------------------------+
!         |4. Compute <cd|v|ar><p|T_1^0|d><rq|T_2^0|cb>.                 |
!         +--------------------------------------------------------------+
          in1 = idpa(iip, iid)
          if(in1 .ne. 0)then
            phase = (-1)**(orbr + orbc1 + kk2)
            ang = one/dsqrt(two * orbd + one)
            call findlam(ic, ir, ib, iq, lcount, lindx)
            do i = 1 , lcount
              kk1 = lindx(i,1)
              if(kk2 .eq. kk1)then
                ak1 = dfloat(kk1)
                neqn = lindx(i, 3)
                call sixj_ret(orba, orbc1, ak, orbr, orbp, ak1, s6j)
                if(neqn1 .eq. neqn)adiag = adiag + rk*ang*phase*t0clus(in1)*
     :                                             t0clus(neqn)*s6j 
                sum = sum + rk * ang * phase * t0clus(in1) * t0clus(neqn)*s6j 
              endif
            enddo
          endif
         
!         +--------------------------------------------------------------+
!         |5. Compute <cd|v|ar><p|T_1^0|c><rq|T_2^0|bd>.                 |
!         +--------------------------------------------------------------+
          in1 = idpa(iip, iic)
          if(in1 .ne. 0)then
            phase = (-1)**(orbr + orbd + ak)
            ang = one/dsqrt(two * orbc1 + one)
            call findlam(ib, ir, id, iq, lcount, lindx)
            do i = 1 , lcount
              kk1 = lindx(i,1)
              if(kk2 .eq. kk)then
                ak1 = dfloat(kk1)
                neqn = lindx(i, 3)
                call sixj_ret(orbr, orbb, ak1, orbq, orbd, ak, s6j)
                if(neqn1 .eq. neqn)adiag = adiag + rk*ang*phase*t0clus(in1) *
     :                                     t0clus(neqn)* s6j
                sum = sum + rk * ang * phase * t0clus(in1) * t0clus(neqn)*s6j
              endif
            enddo
          endif
         
!         +--------------------------------------------------------------+
!         |6. Compute <cd|v|ar><q|T_1^0|d><pr|T_2^0|cb>.                 |
!         +--------------------------------------------------------------+
          in1 = idpa(iiq, iid)
          if(in1 .ne. 0)then
            phase = (-1)**(orba+orbp+orbb+orbq+ak+ak2)
            ang = (two * ak2 +one)/dsqrt(two * orbd + one)
            call findlam(ic, ip, ib, ir, lcount, lindx)
            do i = 1 , lcount
              kk1 = lindx(i,1)
              ak1 = dfloat(kk1)
              neqn = lindx(i, 3)
              call sixj_ret(ak,orba,orbc1,orbp,ak1,ak2,s6j1)
              call sixj_ret(ak,orbr,orbq,orbb,ak2,ak1,s6j2)
              if(neqn1 .eq. neqn)adiag = adiag + rk*ang*phase*t0clus(in1)*
     :                                   t0clus(neqn)*s6j1*s6j2*(-1)**(ak1)
              sum = sum + rk * ang * phase * t0clus(in1) * t0clus(neqn)
     :                    * s6j1 * s6j2*(-1)**(ak1)
            enddo
          endif
         
!         +--------------------------------------------------------------+
!         |7. Compute <cd|v|ar><r|T_1^0|b><pq|T_2^0|cd>.                 |
!         +--------------------------------------------------------------+
          in1 = idpa(iir, iib)
          if(in1 .ne. 0)then
            phase = (-1)**(orba + orbp + orbb + orbq)
            ang = (two * kk2 +1)/dsqrt(two * orbb + one)
            call findlam(ic, ip, id, iq, lcount, lindx)
            do i = 1 , lcount
              kk1 = lindx(i,1)
              ak1 = dfloat(kk1)
              neqn = lindx(i, 3)
              call sixj_ret(ak, orba, orbc1, orbp, ak1, ak2, s6j1)
              call sixj_ret(ak, orbd, orbb, orbq, ak2, ak1, s6j2)
              if(neqn1 .eq. neqn)adiag = adiag + rk*ang*phase*t0clus(in1)*
     :                                   t0clus(neqn)*s6j1*s6j2 
              sum = sum + rk*ang*phase*t0clus(in1)*t0clus(neqn)*s6j1*s6j2 
            enddo
          endif
         
!         +--------------------------------------------------------------+
!         |8. Compute <dc|v|ra><q|T_1^0|d><r|T_1^0|b><p|T_1^0|c>.        |
!         +--------------------------------------------------------------+
          if(kk2 .eq. kk)then
            in1 = idpa(iiq, iid)
            in2 = idpa(iir, iib)
            in3 = idpa(iip, iic)
            if((in1 .ne. 0) .and. (in2 .ne. 0) .and. (in3 .ne. 0))then
              ang = one/dsqrt((two*orbd+one)*(two*orbb+1)*(two*orbc1+1))
              sum = sum + rk * ang * t0clus(in1) * t0clus(in2) * t0clus(in3)
            endif
          endif
        
        enddo
      endif

      return
      end


==> rccpac/nlinear/dnhpppt0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the Non-linear T_2^0 diagrams which     |
!     | arise from the <hp|v|pp> two-electron Coulomb integral. Eight    |
!     | diagrams are computed in this subroutine.                        |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine dnhpppt0(ia, ib, ic, ip, iq, ir, is, kk2, neqn1, adiag, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, lcount, lindx, kk, kk1, kk2, neqn, neqn1, kgot, 
     :            kmax, in1, in2, in3, icssym, irpsym, t0loc
      real (8) :: sum, adiag, ang, phase, rk, ak, ak1, ak2, 
     :            s6j, s6j1, s6j2, rkval_hppp

      dimension kgot(MXV+1), lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      icssym = mtbl(isymc(ic), isyme(is))
      irpsym = mtbl(isyme(ir), isyme(ip))
      ak2 = dfloat(kk2)

!     +------------------------------------------------------------------+
!     | Start the computation of the diagrams.                           |
!     +------------------------------------------------------------------+
      if(icssym .eq. irpsym)then
        call findk(ks, kc1, kr, kp, kgot, kmax)
        do j = 1 , kmax
          kk = kgot(j)
          ak = dble(kk)
          rk = rkval_hppp(iic, iip, iis, iir, kk)

!         +--------------------------------------------------------------+
!         |1. Compute <cp|v|sr><s|T_1^0|c><rq|T_2^0|ab>.                 |
!         +--------------------------------------------------------------+
          in1 = idpa(iis, iic)    
          if((in1 .ne. 0) .and. (orbr .eq. orbp))then
            ang = one/dsqrt(two * orbp + one)
!           call findlam(ia, ir, ib, iq, lcount, lindx)
!           do i = 1 , lcount
!             kk1 = lindx(i,1)
!             if(kk2 .eq. kk1)then
!               neqn = lindx(i, 3)
                neqn = t0loc(iia, iir, iib, iiq, kk2)
                if(neqn1 .eq. neqn)adiag = adiag + rk*ang*t0clus(in1) *
     :                                             t0clus(neqn)
                sum = sum + rk * ang *  t0clus(in1) * t0clus(neqn) 
!             endif
!           enddo
          endif
         
!         +--------------------------------------------------------------+
!         |2. Compute <cp|v|sr><r|T_1^0|c><sq|T_2^0|ab>.                 |
!         +--------------------------------------------------------------+
          in1 = idpa(iir, iic)
          if((in1 .ne. 0) .and. (orbs .eq. orbp))then
            phase = (-1)**(orbp - orbc1 + ak)
            ang = one/(dsqrt(two * orbc1 + one) * (two * orbp + 1))
!           call findlam(ia, is, ib, iq, lcount, lindx)
!           do i = 1 , lcount
!             kk1 = lindx(i,1)
!             if(kk2 .eq. kk1)then
!               neqn = lindx(i, 3)
                neqn = t0loc(iia, iis, iib, iiq, kk2)
                if(neqn1 .eq. neqn)adiag = adiag - rk * ang * phase *
     :                                     t0clus(in1) * t0clus(neqn) 
               sum = sum - rk * ang * phase * t0clus(in1) * t0clus(neqn)
!             endif
!           enddo
          endif
         
!         +--------------------------------------------------------------+
!         |3. Compute <pc|v|rs><r|T_1^0|a><sq|T_2^0|cb>.                 |
!         +--------------------------------------------------------------+
          in1 = idpa(iir, iia)
          if((kk .eq. kk2) .and. (in1 .ne. 0)) then
            phase = (-1)**(orbs - orbc1 + ak)
            ang = one/(dsqrt(two * orba + one)*(two * ak + one))
!           call findlam(ic, is, ib, iq, lcount, lindx)
!           do i = 1 , lcount
!             kk1 = lindx(i,1)
!             if(kk .eq. kk1)then
!               neqn = lindx(i, 3)
                neqn = t0loc(iic, iis, iib, iiq, kk2)
                if(neqn1 .eq. neqn)adiag = adiag + rk * ang * phase *
     :                                     t0clus(in1)*t0clus(neqn)
                sum = sum + rk * ang * phase * t0clus(in1) * t0clus(neqn)
!             endif
!           enddo
          endif
         
!         +--------------------------------------------------------------+
!         |4. Compute <pc|v|rs><s|T_1^0|a><rq|T_2^0|cb>.                 |
!         +--------------------------------------------------------------+
          in1 = idpa(iis, iia)
          if(in1 .ne. 0)then
            phase = (-1)**(orbr + orbc1)
            ang = one/dsqrt(two * orba + one)
            call findlam(ic, ir, ib, iq, lcount, lindx)
            do i = 1 , lcount
              kk1 = lindx(i,1)
              if(kk2 .eq. kk1)then
                ak1 = dfloat(kk1)
                neqn = lindx(i, 3)
                call sixj_ret(orbp, orbr, ak, orbc1, orba, ak1, s6j)
                if(neqn1 .eq. neqn)adiag = adiag- rk * ang * phase*t0clus(in1)*
     :                                     t0clus(neqn) * s6j * (-1)**ak1
                sum = sum - rk * ang * phase * t0clus(in1) * t0clus(neqn)
     :                      * s6j * (-1)**ak1
              endif
            enddo
          endif
         
!         +--------------------------------------------------------------+
!         |5. Compute <pc|v|rs><r|T_1^0|a><sq|T_2^0|bc>.                 |
!         +--------------------------------------------------------------+
          in1 = idpa(iir, iia)
          if((kk2 .eq. kk) .and. (in1 .ne. 0))then
            phase = (-1)**(orbc1 + orbs + ak)
            ang = one/dsqrt(two * orba + one)
            call findlam(ib, is, ic, iq, lcount, lindx)
            do i = 1 , lcount
              kk1 = lindx(i,1)
              ak1 = dfloat(kk1)
              neqn = lindx(i, 3)
              call sixj_ret(orbs, orbb, ak1, orbq, orbc1, ak, s6j)
              if(neqn1 .eq. neqn)adiag = adiag - rk * ang * phase*t0clus(in1)*
     :                                           t0clus(neqn)*s6j 
              sum = sum - rk * ang * phase * t0clus(in1) * t0clus(neqn) * s6j
            enddo
          endif
         
!         +--------------------------------------------------------------+
!         |6. Compute <pc|v|rs><s|T_1^0|b><rq|T_2^0|ac>.                 |
!         +--------------------------------------------------------------+
          in1 = idpa(iis, iib)
          if(in1 .ne. 0) then
            phase = (-1)**(orba+orbp+orbb+orbq+ak+ak2)
            ang = (two * ak2 +one)/dsqrt(two * orbb + one)
            call findlam(ia, ir, ic, iq, lcount, lindx)
            do i = 1, lcount
              kk1 = lindx(i,1)
              ak1 = dfloat(kk1)
              neqn = lindx(i, 3)
              call sixj_ret(ak, orbp, orbr, orba, ak1, ak2, s6j1)
              call sixj_ret(ak, orbc1, orbb, orbq, ak2, ak1, s6j2)
              if(neqn1 .eq. neqn)adiag = adiag - rk*ang*phase*t0clus(in1)*
     :                                   t0clus(neqn)*s6j1*s6j2*(-1)**ak1 
              sum = sum - rk*ang*phase*t0clus(in1)*t0clus(neqn) *
     :                    s6j1*s6j2*(-1)**ak1 
            enddo
          endif
         
!         +--------------------------------------------------------------+
!         |7. Compute <pc|v|rs><q|T_1^0|c><rs|T_2^0|ab>.                 |
!         +--------------------------------------------------------------+
          in1 = idpa(iiq, iic)
          if(in1 .ne. 0)then
             phase = (-1)**(orbb + orbp + orbq + orba)
             ang = (two * ak2 + one)/dsqrt(two * orbc1 + one)
             call findlam(ia, ir, ib, is, lcount, lindx)
             do i = 1 , lcount
               kk1 = lindx(i,1)
               ak1 = dfloat(kk1)
               neqn = lindx(i, 3)
               call sixj_ret(ak, orbp, orbr, orba, ak1, ak2, s6j1)
               call sixj_ret(ak, orbs, orbq, orbb, ak2, ak1, s6j2)
               if(neqn1 .eq. neqn)adiag = adiag - rk*ang*phase*t0clus(in1) *
     :                                    t0clus(neqn)*s6j1*s6j2 
               sum = sum - rk*ang*phase*t0clus(in1)*t0clus(neqn)*s6j1*s6j2 
             enddo
          endif
         
!         +--------------------------------------------------------------+
!         |8. Compute <cp|v|sr><q|T_1^0|c><s|T_1^0|b><r|T_1^0|a>.        |
!         +--------------------------------------------------------------+
          if(kk2 .eq. kk)then
            in1 = idpa(iiq, iic)
            in2 = idpa(iis, iib)
            in3 = idpa(iir, iia)
            if((in1 .ne. 0) .and. (in2 .ne. 0) .and. (in3 .ne. 0))then
              ang = one/dsqrt((two*orba+one)*(two*orbb+one)*(two*orbc1+one))
              sum = sum - rk * ang * t0clus(in1) * t0clus(in2)* t0clus(in3)
            endif
          endif
         
        enddo
      endif
       
      return
      end


==> rccpac/nlinear/dnphhpt0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the Non-linear T_2^0 diagrams which     |
!     | arise from the <ph|v|hp> two-electron Coulomb integral. It also  |
!     | computes the diagrams from the IMS diagram of the same type      |
!     | arising from the <hh|v|pp> two-electron Coulomb integral.        |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine dnphhpt0(ia, ib, ic, ip, iq, ir, kk3, neqn1, adiag, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, lindx, lcount, kk, kk1, kk3, kgot, kmax, in1, in2,
     :            neqn1, neqn, iapsym, icrsym
      real (8) :: sum, adiag, ang, ak, ak1, rk, rk1, rk2, s6j1, rk3, rk4, 
     :            rk5, rk6, rkval_phhp, imsval_phhp1, imsval_phhp2, 
     :            imsval_phhp3, imsval_phhp4, imsval_phhp5, imsval_phhp6, phase

      dimension kgot(MXV+1), lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      iapsym = mtbl(isymc(ia), isyme(ip))
      icrsym = mtbl(isymc(ic), isyme(ir))

!     +------------------------------------------------------------------+
!     | Start computing the diagrams.                                    |
!     +------------------------------------------------------------------+
      if(iapsym .eq. icrsym)then

!       +----------------------------------------------------------------+
!       | Compute <pc|v|ar><q|T_1^0|c><r|T_1^0|b>.                       |
!       +----------------------------------------------------------------+
        in1 = idpa(iiq, iic)
        in2 = idpa(iir, iib)
        if((in1 .ne. 0) .and. (in2 .ne. 0))then
          ang = one/dsqrt((two*orbc1+one)*(two*orbb+one))
          call findk(kp, ka, kc1, kr, kgot, kmax)
          do j = 1 , kmax
            kk = kgot(j)
            if(kk .eq. kk3)then
              rk = rkval_phhp(iip, iic, iia, iir, kk)
              sum = sum - rk * ang * t0clus(in1) * t0clus(in2)
            endif
          enddo
        endif

!       +----------------------------------------------------------------+
!       | Compute the diagrams which arise from the IMS diagrams.        |
!       +----------------------------------------------------------------+
        if (((max(idint(dabs(orba-orbp)),idint(dabs(orbr-orbc1)))) .le. kk3)
     :      .and. ( kk3 .le. (min(idint(orba+orbp),idint(orbr+orbc1)) ))) then
          kk = kk3
          ak = dble(kk)
          rk1 = imsval_phhp1(iip, iic, iia, iir, kk)
          rk2 = imsval_phhp2(iip, iic, iia, iir, kk)
          rk3 = imsval_phhp3(iip, iic, iia, iir, kk)
          rk4 = imsval_phhp4(iip, iic, iia, iir, kk)
          rk5 = imsval_phhp5(iip, iic, iia, iir, kk)
          rk6 = imsval_phhp6(iip, iic, iia, iir, kk)

!         +--------------------------------------------------------------+
!         | Compute the direct diagrams which arise from contraction of  |
!         | IMS diagrams with T_2^(0) cluster operator.                  |
!         +--------------------------------------------------------------+
          if((ia .ne. ib) .and. (ip .ne. iq))then
          rk1 = rk1*half
          rk4 = rk4*half
          endif
          ang = one/(two*ak+one)
          call findlam(ic, ir, ib, iq, lcount, lindx)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            if (kk1 .eq. kk) then
              ak1 = dble(kk1)
              neqn = lindx(i, 3)
              phase = (-1)**(orbr-orbc1+ak)
              if(neqn1 .eq. neqn)
     :        adiag = adiag + (rk1+rk2+rk3+rk4+rk5+rk6)*phase*ang*t0clus(neqn)
              sum = sum + (rk1+rk2+rk3+rk4+rk5+rk6)*phase*ang*t0clus(neqn)
            endif
          enddo

!         +--------------------------------------------------------------+
!         | Compute the exchange diagrams which arise from contraction   |
!         | of IMS diagrams with T2^0 cluster operator.                  |
!         +--------------------------------------------------------------+
          if((ia .ne. ib) .and. (ip .ne. iq))then
          rk5 = rk5*half
          rk5 = rk5*half
          endif
          call findlam(ib, ir, ic, iq, lcount, lindx)
          phase = (-1)**(orbr+orbc1+ak)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            ak1 = dble(kk1)
            neqn = lindx(i, 3)
            call sixj_ret(orbr,orbb,ak1,orbq,orbc1,ak,s6j1)
            if(neqn1 .eq. neqn)
     :      adiag = adiag - (rk2+rk3+rk5+rk6)*phase*t0clus(neqn)*s6j1
            sum = sum - (rk2+rk3+rk5+rk6)*phase*t0clus(neqn)*s6j1
          enddo

!         +--------------------------------------------------------------+
!         | Computer the exchange diagrams which arise from contraction  |
!         | of IMS diagrams with two T_1^(0) cluster operators.          |
!         +--------------------------------------------------------------+
          in1 = idpa(iiq, iic)
          in2 = idpa(iir, iib)
          if((ia .ne. ib) .and. (ip .ne. iq))then
          rk3 = rk3*half
          endif
          if((in1 .ne. 0) .and. (in2 .ne. 0))then
            ang = one/dsqrt((two*orbc1+one)*(two*orbb+one))
            sum = sum - rk3 * ang * t0clus(in1) * t0clus(in2)
          endif
        endif
      endif

      return
      end


==> rccpac/nlinear/dnphhpt01.f <==
c     +-------------------------------------------------------+
c     | This subroutine calculates the Non-linearized doubles |
c     | diagrams which arises because of 'phhp' form          |
c     | of the slater integral. It also calculate cluster     |
c     | diagrams which arises from <hh|v|pp> type of slater   |
c     | and belongs to <ph|ims|hp> type of IMS.               |
c     +-------------------------------------------------------+
c     *********************************************************
      subroutine dnphhpt01(ia, ib, ic, ip, iq, ir, kk3, neqn1, adiag, sum)
c     *********************************************************
      use param
      use basis
      use t0amp
      use comdata


      implicit none
      include '../orb.h'
      include 'mpif.h'

c     +-------------------------------------+
c     |Orbital index, kappa, and multipoles |
c     +-------------------------------------+
      integer i, j, lindx, lcount, kk, kk1, kk3, kgot, kmax, in1, in2,
     :        neqn1, neqn
      real*8 sum, adiag, ang, ak, ak1, rk, rk1, rk2, s6j1, rk3, rk4, rk5, rk6, 
     :       rkval_phhp, imsval_phhp1, imsval_phhp2, imsval_phhp3,
     :       imsval_phhp4, imsval_phhp5, imsval_phhp6, phase

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+
      integer iapsym, icrsym

      dimension kgot(MXV+1), lindx(MXL, 3)

      iapsym = mtbl(isymc(ia), isyme(ip))
      icrsym = mtbl(isymc(ic), isyme(ir))

      if(iapsym .eq. icrsym)then
c       +----------------------------------------+
c       | Coding <pc|v|ar><q|T_1^0|c><r|T_1^0|b> |
c       +----------------------------------------+
        in1 = idpa(iiq, iic)
        in2 = idpa(iir, iib)
        if((in1 .ne. 0) .and. (in2 .ne. 0))then
          ang = one/dsqrt((two*orbc1+one)*(two*orbb+one))
          call findk(kp, ka, kc1, kr, kgot, kmax)
          do j = 1 , kmax
            kk = kgot(j)
            if(kk .eq. kk3)then
              rk = rkval_phhp(iip, iic, iia, iir, kk)
              sum = sum - rk * ang * t0clus(in1) * t0clus(in2)
            endif
          enddo
        endif

c       +-----------------------------------------------------------+
c       | Calculate cluster diagrams which corresponds to the slater|
c       | type <hh|v|pp> and arises because of the IMS of the form  |
c       | <ph|ims|hp>.                                              |
c       +-----------------------------------------------------------+
        if (((max(idint(dabs(orba-orbp)),idint(dabs(orbr-orbc1)))) .le. kk3)
     :      .and. ( kk3 .le. (min(idint(orba+orbp),idint(orbr+orbc1)) ))) then
          kk = kk3
          ak = dble(kk)
          rk1 = imsval_phhp1(iip, iic, iia, iir, kk)
          rk2 = imsval_phhp2(iip, iic, iia, iir, kk)
          rk3 = imsval_phhp3(iip, iic, iia, iir, kk)
          rk4 = imsval_phhp4(iip, iic, iia, iir, kk)
          rk5 = imsval_phhp5(iip, iic, iia, iir, kk)
          rk6 = imsval_phhp6(iip, iic, iia, iir, kk)

c         +-------------------------------------------------------------+
c         | Calculate the cluster diagrams which arises from the direct |
c         | contraction of effective IMS diagrams with T_2^(0) diagrams |
c         +-------------------------------------------------------------+
c          if((ia .ne. ib) .and. (ip .ne. iq))then
          rk1 = rk1*half
          rk4 = rk4*half
c          endif
          ang = one/(two*ak+one)
          call findlam(ic, ir, ib, iq, lcount, lindx)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            if (kk1 .eq. kk) then
              ak1 = dble(kk1)
              neqn = lindx(i, 3)
              phase = (-1)**(orbr-orbc1+ak)
              if(neqn1 .eq. neqn)
     :        adiag = adiag + (rk1+rk2+rk3+rk4+rk5+rk6)*phase*ang*t0clus(neqn)
              sum = sum + (rk1+rk2+rk3+rk4+rk5+rk6)*phase*ang*t0clus(neqn)
            endif
          enddo

c         +--------------------------------------------------------------+
c         | Calculate the cluster diagrams which arises from the exchange|
c         | contraction of effective IMS diagrams with T_2^(0) diagrams  |
c         +--------------------------------------------------------------+
c          if((ia .ne. ib) .and. (ip .ne. iq))then
          rk5 = rk5*half
          rk5 = rk5*half
c          endif
          call findlam(ib, ir, ic, iq, lcount, lindx)
          phase = (-1)**(orbr+orbc1+ak)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            ak1 = dble(kk1)
            neqn = lindx(i, 3)
            call sixj_ret(orbr,orbb,ak1,orbq,orbc1,ak,s6j1)
            if(neqn1 .eq. neqn)
     :      adiag = adiag - (rk2+rk3+rk5+rk6)*phase*t0clus(neqn)*s6j1
            sum = sum - (rk2+rk3+rk5+rk6)*phase*t0clus(neqn)*s6j1
          enddo

c         +----------------------------------------------------------------+
c         | Calculate the cluster diagrams which arises from the exchange  |
c         | contraction of effective IMS diagrams with two T_1^(0) diagrams|
c         +----------------------------------------------------------------+
          in1 = idpa(iiq, iic)
          in2 = idpa(iir, iib)
c          if((ia .ne. ib) .and. (ip .ne. iq))then
          rk3 = rk3*half
c          endif
          if((in1 .ne. 0) .and. (in2 .ne. 0))then
            ang = one/dsqrt((two*orbc1+one)*(two*orbb+one))
            sum = sum - rk3 * ang * t0clus(in1) * t0clus(in2)
          endif
        endif
      endif

      return
      end


==> rccpac/nlinear/dnphpht0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the Non-linear T2^0 diagrams which      |
!     | arise from the <ph|v|ph> two-electron Coulomb integral.          |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  16 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine dnphpht0(ia, ib, ic, ip, iq, ir, kk2, neqn1, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: j,  kk, kk2, kgot, kmax, in1, in2, neqn1, ibcsym, irpsym
      real (8) :: sum, ang, rk, rkval_phph

      dimension kgot(MXV+1)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      ibcsym = mtbl(isymc(ib), isymc(ic))
      irpsym = mtbl(isyme(ir), isyme(ip))

!     +------------------------------------------------------------------+
!     | Compute <pc|v|rb><r|T_1^0|a><q|T_1^0|c>.                         |
!     +------------------------------------------------------------------+
      in1 = idpa(iir, iia)
      in2 = idpa(iiq, iic)
      if((in1 .ne. 0) .and. (in2 .ne. 0))then
        if(irpsym .eq. ibcsym)then
          ang = one/dsqrt((two*orbc1+one)*(two*orba+one))

          call findk(kp, kr, kc1, kb, kgot, kmax)
          do j = 1 , kmax
            kk = kgot(j)
            if(kk .eq. kk2)then
              rk = rkval_phph(iip, iic, iir, iib, kk)
              sum = sum - rk * ang * t0clus(in1) * t0clus(in2)
            endif
          enddo
        endif
      endif

      return
      end


==> rccpac/nlinear/dnppppt0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the Non-linear T_2^0 diagrams which     |
!     | arise from the <pp|v|pp> two-electron Coulomb integral. It also  |
!     | computes two cluster diagrams from IMS diagram of the same type. |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                    23 May 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine dnppppt0(ia, ib, ip, iq, ir, is, kk2, neqn1, adiag, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, lindx, lcount, kk, kk1, kk2, kgot, kmax, in1, 
     :            in2, neqn1, neqn, isqsym, irpsym
      real (8) :: sum, adiag, ang, rk, ak, ak1, ak2, s6j1, s6j2,
     :            rkval_pppp, imsval_pppp, phase

      dimension kgot(MXV+1), lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      irpsym = mtbl(isyme(ir), isyme(ip))
      isqsym = mtbl(isyme(is), isyme(iq))

!     +------------------------------------------------------------------+
!     | Start computing the diagrams.                                    |
!     +------------------------------------------------------------------+
      if(irpsym .eq. isqsym)then

!       +----------------------------------------------------------------+
!       | Compute <pq|v|rs><r|T_1^0|a><s|T_1^0|b>.                       |
!       +----------------------------------------------------------------+
        in1 = idpa(iir, iia)
        in2 = idpa(iis, iib)
        if((in1 .ne. 0) .and. (in2 .ne. 0))then
          ang = one/dsqrt((two * orba + one) * (two * orbb + one))
          if((ia .ne. ib) .and. (ip .ne. iq))ang = ang*half
          call findk(kr, kp, ks, kq, kgot, kmax)
          do j = 1 , kmax
            kk = kgot(j)
            if(kk .eq. kk2)then
              rk = rkval_pppp(iip, iiq, iir, iis, kk)
              sum = sum + rk * ang * t0clus(in1) * t0clus(in2)
            endif
          enddo
        endif

!       +----------------------------------------------------------------+
!       | Compute cluster diagrams(no-15 & 22) which arise from the IMS  |
!       | diagrams.                                                      |
!       +----------------------------------------------------------------+
        ak2 = dble(kk2)
        ang = (two*ak2 + one)
        phase = (-1)**(orbq+orba+orbr-orbb)
        if((ia .ne. ib) .and. (ip .ne. iq))ang = ang*half
        call findlam(ia, ir, ib, is, lcount, lindx)
        do kk =  max(idint(dabs(orbr-orbp)), idint(dabs(orbs-orbq))),
     :           min(idint(orbr+orbp),idint(orbs+orbq))
          ak = dble(kk)
          rk = imsval_pppp(iip, iiq, iir, iis, kk, irpsym)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            ak1 = dble(kk1)
            neqn = lindx(i, 3)
            call sixj_ret(ak,orbp,orbr,orba,ak1,ak2,s6j1)
            call sixj_ret(ak,orbs,orbq,orbb,ak2,ak1,s6j2)
            if(neqn1 .eq. neqn)
     :        adiag = adiag + rk*phase*ang*t0clus(neqn)*s6j1*s6j2 *(-1)**(ak)
              sum = sum + rk*phase*ang*t0clus(neqn)*s6j1*s6j2 * (-1)**(ak)
          enddo
        enddo
      endif

      return
      end


==> rccpac/nlinear/dnppppt01.f <==
c     +----------------------------------------------------------------+
c     | This subroutine calculates the Non-linearized doubles diagrams |
c     | which arises because of 'pppp' form of the slater integral.    |
c     | It also calculates two cluster diagrams which arises from the  |
c     | IMS of the type <pp|IMS|pp>.                                   |
c     +----------------------------------------------------------------+
c     ******************************************************************
      subroutine dnppppt01(ia, ib, ip, iq, ir, is, kk2, neqn1, adiag, sum)
c     *******************************************************************
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

c     +-------------------------------------+
c     |Orbital index, kappa, and multipoles |
c     +-------------------------------------+
      integer i, j, lindx, lcount, kk, kk1, kk2, kgot, kmax, in1, 
     :        in2, neqn1, neqn
      real*8 sum, adiag, ang, rk, ak, ak1, ak2, s6j1, s6j2, 
     :       rkval_pppp, imsval_pppp, phase

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+
      integer isqsym, irpsym

      dimension kgot(MXV+1), lindx(MXL, 3)

      irpsym = mtbl(isyme(ir), isyme(ip))
      isqsym = mtbl(isyme(is), isyme(iq))

      if(irpsym .eq. isqsym)then
c       +---------------------------------------+
c       | Coding <pq|v|rs><r|T_1^0|a><s|T_1^0|b>|
c       +---------------------------------------+
        in1 = idpa(iir, iia)
        in2 = idpa(iis, iib)
        if((in1 .ne. 0) .and. (in2 .ne. 0))then
          ang = one/dsqrt((two * orba + one) * (two * orbb + one))

c          if((ia .ne. ib) .and. (ip .ne. iq))ang = ang*half
          ang = ang * half

          call findk(kr, kp, ks, kq, kgot, kmax)
          do j = 1 , kmax
            kk = kgot(j)
            if(kk .eq. kk2)then
              rk = rkval_pppp(iip, iiq, iir, iis, kk)
              sum = sum + rk * ang * t0clus(in1) * t0clus(in2)
            endif
          enddo
        endif

c       +------------------------------------------------------------+
c       | Calculate cluster diagrams(no-15 & 22) which corresponds to|
c       | the slater <hh|v|pp> and arises because of the IMS of the  |
c       | form <pp|ims|pp>.                                          |
c       +------------------------------------------------------------+
        ak2 = dble(kk2)
        ang = (two*ak2 + one)
        phase = (-1)**(orbq+orba+orbr-orbb)

c        if((ia .ne. ib) .and. (ip .ne. iq))ang = ang*half
        ang = ang * half

        call findlam(ia, ir, ib, is, lcount, lindx)
        do kk =  max(idint(dabs(orbr-orbp)), idint(dabs(orbs-orbq))),
     :           min(idint(orbr+orbp),idint(orbs+orbq))
          ak = dble(kk)
          rk = imsval_pppp(iip, iiq, iir, iis, kk, irpsym)
          do i = 1 , lcount
            kk1 = lindx(i,1)
            ak1 = dble(kk1)
            neqn = lindx(i, 3)
            call sixj_ret(ak,orbp,orbr,orba,ak1,ak2,s6j1)
            call sixj_ret(ak,orbs,orbq,orbb,ak2,ak1,s6j2)
            if(neqn1 .eq. neqn)
     :        adiag = adiag + rk*phase*ang*t0clus(neqn)*s6j1*s6j2 *(-1)**(ak)
              sum = sum + rk*phase*ang*t0clus(neqn)*s6j1*s6j2 * (-1)**(ak)
          enddo
        enddo
      endif

      return
      end


==> rccpac/nlinear/snhhpht0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes Non-linear T_1^0 diagrams which arise   |
!     | from the <hh|v|ph> two-electron Coulomb integral.                |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine snhhpht0(ia, ib, ic, ip, iq, in, adiag, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: j, kk, in, in1, in2, kgot, kmax, phase, iacsym, ibqsym
      real (8) :: rk, sum, adiag, ang, rkval_hhph, ak

      dimension kgot(MXV+1)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      ibqsym = mtbl(isymc(ib), isyme(iq))
      iacsym = mtbl(isymc(ia), isymc(ic))

!     +------------------------------------------------------------------+
!     | Start computing the diagrams.                                    |
!     +------------------------------------------------------------------+
      if(ibqsym .eq. iacsym)then
        call findk(kb, kq, kc1, ka, kgot, kmax)
        do j = 1 , kmax
          kk = kgot(j)
          ak = dble(kk)
          rk = rkval_hhph(iib, iic, iiq, iia, kk)

!         +--------------------------------------------------------------+
!         |4. Compute <bc|v|qa><q|T_1^0|b><p|T_1^0|c>.                   |
!         +--------------------------------------------------------------+
          in1 = idpa(iiq, iib)
          in2 = idpa(iip, iic)
          if((in1 .ne. 0) .and. (in2 .ne. 0))then
            ang = one/dsqrt(two * orbp +one)
            if(in .eq. in1) adiag = adiag -rk*ang*t0clus(in1)*t0clus(in2)
            sum = sum - rk * ang * t0clus(in1) * t0clus(in2)
          endif

!         +--------------------------------------------------------------+
!         |5. Compute <bc|v|qa><p|T_1^0|b><q|T_1^0|c>.                   |
!         +--------------------------------------------------------------+
          in1 = idpa(iip, iib)
          in2 = idpa(iiq, iic)
          if((in1 .ne. 0) .and. (in2 .ne. 0))then
            ang = one/dsqrt((two*orbp+one)*(two*orbb+one)*(two*orbc1+one))
            phase = (-1)**(orbp - orbq + kk)
            if(in .eq. in1)adiag = adiag +rk*phase*ang*t0clus(in1)*t0clus(in2)
            sum = sum + rk * phase * ang * t0clus(in1) * t0clus(in2)
          endif
        enddo
      endif

      return
      end


==> rccpac/nlinear/snhhppt0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes Non-linear T1^0 diagrams which arise    |
!     | from the <hh|v|pp> two-electron Coulomb integral.                |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  12 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine snhhppt0(ia, ib, ic, ip, iq, ir, in, adiag, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, lcount, lindx, kk, kk1, neqn, kgot, kmax, in, in1,
     :            in2, in3, phase, ibqsym, icrsym
      real (8) :: sum, ang, adiag, rk, ak, ak1, s6j, rkval_hhpp

      dimension kgot(MXV+1), lindx(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      ibqsym = mtbl(isymc(ib), isyme(iq))
      icrsym = mtbl(isymc(ic), isyme(ir))

!     +------------------------------------------------------------------+
!     | Start computing the diagrams.                                    |
!     +------------------------------------------------------------------+
      if(ibqsym .eq. icrsym)then
        call findk(kr, kc1, kq, kb, kgot, kmax)
        do j = 1 , kmax
          kk = kgot(j)
          ak = dfloat(kk)
          rk = rkval_hhpp(iic, iib, iir, iiq, kk)

          in1 = idpa(iir, iic)
          if((in1 .ne. 0) .and. (orbq .eq. orbb))then

!           +------------------------------------------------------------+
!           |6. Compute <cb|v|rq><r|T_1^0|c><qp|T_2^0|ba>.               |
!           +------------------------------------------------------------+
            call findlam(ib, iq, ia, ip, lcount, lindx)
!           do i = 1 , lcount
            if ((lindx(1,1) .eq. 0) .and. (kk .eq. 0)) then
!             kk1 = lindx(1,1)
              neqn = lindx(1, 3)
              if(in .eq. in1)adiag = adiag +rk*t0clus(in1)*t0clus(neqn)
              sum = sum + rk * t0clus(in1) * t0clus(neqn)
            endif
!           enddo

!           +------------------------------------------------------------+
!           |7. Compute <cb|v|rq><r|T_1^0|c><qp|T_2^0|ab>.               |
!           +------------------------------------------------------------+
            phase = (-1)**(orbq+orbp+orbr+orbc1)
            ang = one/(dsqrt(two*orbp+one)*(two*orbb+one))
            call findlam(ia, iq, ib, ip, lcount, lindx)
            if ( kk .eq. 0) then
              do i = 1 , lcount
                kk1 = lindx(i,1)
                ak1 = dble(kk1)
                neqn = lindx(i, 3)
                if(in .eq. in1)adiag = adiag - rk*ang*phase*t0clus(in1) * 
     :                                       t0clus(neqn)*(-1)**kk1
                sum = sum -rk*ang*phase*t0clus(in1)*t0clus(neqn)*(-1)**kk1
              enddo
            endif
          endif

          in1 = idpa(iiq, iia)
          if(in1 .ne. 0)then

!           +------------------------------------------------------------+
!           |9. Compute <cb|v|rq><q|T_1^0|a><rp|T_2^0|cb>.               |
!           +------------------------------------------------------------+
            ang = 1/((two*orba+one)*(two*ak+one))
            phase = (-1)**(orbr+orbc1+orbb+orbp)
            call findlam(ic, ir, ib, ip, lcount, lindx)
            do i = 1 , lcount
              kk1 = lindx(i,1)
              if(kk .eq. kk1)then
                neqn = lindx(i, 3)
                if(in .eq. in1)adiag = adiag - rk*ang*phase*t0clus(in1) *
     :                                          t0clus(neqn)
                sum = sum - rk * ang * phase * t0clus(in1) * t0clus(neqn)
              endif
            enddo
           
!           +------------------------------------------------------------+
!           |10. Compute <bc|v|qr><q|T_1^0|a><rp|T_2^0|bc>.              |
!           +------------------------------------------------------------+
            ang = one/(two*orba+one)
            phase = (-1)**(orbb+orbp+orbc1-orbr)
            call findlam(ib, ir, ic, ip, lcount, lindx)
            do i = 1 , lcount
              kk1 = lindx(i,1)
              ak1 = dble(kk1)
              neqn = lindx(i, 3)
              call sixj_ret(orbb,ak1,orbr,orbc1,ak,orbp,s6j)
              if(in .eq. in1)adiag = adiag + rk*ang*phase*t0clus(in1) *
     :                                        t0clus(neqn)*s6j
              sum = sum + rk * ang * phase * t0clus(in1) * t0clus(neqn)* s6j
            enddo

!           +------------------------------------------------------------+
!           |14. Compute <bc|v|qr><q|T_1^0|a><r|T_1^0|b><p|T_1^0|c>.     |
!           +------------------------------------------------------------+
            in2 = idpa(iir, iib)
            in3 = idpa(iip, iic)
            if((in2 .ne. 0) .and. (in3 .ne. 0))then
              ang =one/(dsqrt((two*orbb+one)*(two*orbc1+one))*(two*orba+one))
              phase = (-1)**(orbp+kk-orbb)
              if(in .eq. in1)adiag = adiag+rk*ang*phase*t0clus(in1) *
     :                                t0clus(in2)*t0clus(in3)
              sum = sum + rk*ang*phase* t0clus(in1)*t0clus(in2)*t0clus(in3)
            endif
          endif
          
          in1 = idpa(iir, iib)
          if(in1 .ne. 0)then

!           +------------------------------------------------------------+
!           |12. Compute <cb|v|rq><r|T_1^0|b><pq|T_2^0|ca>.              |
!           +------------------------------------------------------------+
            if(orbq .eq. orbc1)then
              ang = one/(dsqrt((two*orbp+one)*(two*orbb+one))* (two*orbc1+one))
              phase = (-1)**(orbp+kk-orbb)
              call findlam(ic, ip, ia, iq, lcount, lindx)
              do i = 1 , lcount
                kk1 = lindx(i,1)
                ak1 = dble(kk1)
                neqn = lindx(i, 3)
                if(in .eq. in1)adiag = adiag + rk*ang*phase*t0clus(in1) * 
     :                                         t0clus(neqn)*(-1)**(kk1)
                sum = sum + rk*ang*phase*t0clus(in1)*t0clus(neqn)*(-1)**(kk1)
              enddo

!             +----------------------------------------------------------+
!             |13. Compute <bc|v|qr><r|T_1^0|b><qp|T_2^0|ca>.            |
!             +----------------------------------------------------------+
              ang = one/(dsqrt(two*orbr+one)*(two*orbc1+one))
              phase = (-1)**(orbq+orbb+two*orbc1+kk)
              call findlam(ic, iq, ia, ip, lcount, lindx)
              do i = 1 , lcount
                kk1 = lindx(i,1)
                neqn = lindx(i, 3)
                if(in .eq. in1)adiag = adiag - rk*ang*phase*t0clus(in1) *
     :                                          t0clus(neqn)
                sum = sum - rk * ang * phase *  t0clus(in1) * t0clus(neqn)
              enddo
            endif
          endif

!         +--------------------------------------------------------------+
!         |8. Compute <cb|v|rq><p|T_1^0|b><rq|T_2^0|ca>.                 |
!         +--------------------------------------------------------------+
          in1 = idpa(iip, iib)
          if(in1 .ne. 0)then
            ang = one/((two*orba+one)*(two*ak+one))
            phase = (-1)**(orbr+orbc1+orbq+orba)
            call findlam(ic, ir, ia, iq, lcount, lindx)
            do i = 1 , lcount
              kk1 = lindx(i,1)
              if(kk .eq. kk1)then
                neqn = lindx(i, 3)
                if(in .eq. in1)adiag = adiag - rk*ang*phase*t0clus(in1) *
     :                                         t0clus(neqn)
                sum = sum - rk * ang * phase * t0clus(in1) * t0clus(neqn)
              endif
            enddo
          endif

!         +--------------------------------------------------------------+
!         |11. Compute <cb|v|rq><p|T_1^0|c><rq|T_2^0|ba>.                |
!         +--------------------------------------------------------------+
          in1 = idpa(iip, iic)
          if(in1 .ne. 0)then
            ang = one/(two*orbp+one)
            phase = (-1)**(orbb+orbr+orbp-orbq)
            call findlam(ib, ir, ia, iq, lcount, lindx)
            do i = 1 , lcount
              kk1 = lindx(i,1)
              ak1 = dble(kk1)
              neqn = lindx(i, 3)
              call sixj_ret(orbr,ak1,orbb,orbq,ak,orbp,s6j)
              if(in .eq. in1)adiag = adiag + rk*ang*phase*s6j*t0clus(in1) *
     :                                        t0clus(neqn)
              sum = sum + rk * ang * phase *  s6j * t0clus(in1) * t0clus(neqn)
            enddo
          endif

!         +--------------------------------------------------------------+
!         |15. Compute <cb|v|rq><r|T_1^0|c><q|T_1^0|a><p|T_1^0|b>.       |
!         +--------------------------------------------------------------+
          in1 = idpa(iir, iic)
          in2 = idpa(iiq, iia)
          in3 = idpa(iip, iib)
          if((in1 .ne. 0) .and. (in2 .ne. 0) .and. (in3 .ne. 0))then
            ang = one/dsqrt((two*orba+one)*(two*orbb+one))
            if(in .eq. in1)adiag = adiag - rk*ang*t0clus(in1)*t0clus(in2) *
     :                                     t0clus(in3)
            sum = sum - rk * ang * t0clus(in1) * t0clus(in2) * t0clus(in3)
          endif

        enddo
      endif

      return
      end


==> rccpac/nlinear/snhpppt0.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes Non-lineari T_1^0 diagrams which arise  |
!     | from the <hp|v|pp> two-electron Coulomb integral.                |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                  15 April 2009     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine snhpppt0(ia, ib, ip, iq, ir, in, adiag, sum)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: j, kk, in, kgot, kmax, in1, in2, phase,
     :            iarsym, irpsym, ibqsym, ibrsym, iaqsym
      real (8) :: sum, adiag, ang, rk, rkval_hppp, ak

      dimension kgot(MXV+1)

!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      ibqsym = mtbl(isymc(ib), isyme(iq))
      irpsym = mtbl(isyme(ir), isyme(ip))

!     +------------------------------------------------------------------+
!     | Start computing the diagrams.                                    |
!     +------------------------------------------------------------------+
      if(ibqsym .eq. irpsym)then
        call findk(kb, kq, kp, kr, kgot, kmax)
        do j = 1 , kmax
          kk = kgot(j)
          ak = dble(kk)
          rk = rkval_hppp(iib, iip, iiq, iir, kk)

!         +--------------------------------------------------------------+
!         |2. Compute <bp|v|qr><q|T_1^0|b><r|T_1^0|a>.                   |
!         +--------------------------------------------------------------+
          in1 = idpa(iiq, iib)
          in2 = idpa(iir, iia)
          if((in1 .ne. 0) .and. (in2 .ne. 0))then
            ang = one/dsqrt(two * orba + one)
            if(in .eq. in1)adiag = adiag + rk*ang*t0clus(in1)*t0clus(in2)
            sum = sum + rk * ang * t0clus(in1) * t0clus(in2)
          endif
         
!         +--------------------------------------------------------------+
!         |3. Compute <bp|v|qr><q|T_1^0|a><r|T_1^0|b>.                   |
!         +--------------------------------------------------------------+
          in1 = idpa(iiq, iia)
          in2 = idpa(iir, iib)
          if((in1 .ne. 0) .and. (in2 .ne. 0))then
            ang = one/dsqrt((two*orbb+one)*(two*orba+one)*(two*orbp+one))
            phase = (-1)**(-orbb + orbp + kk)
            if(in .eq. in1)adiag = adiag-rk*phase*ang*t0clus(in1)*t0clus(in2)
            sum = sum - rk * phase * ang * t0clus(in1) * t0clus(in2)
          endif
        enddo
      endif

      return
      end


==> rccpac/normal.f <==
c***********************************************************
c***********************************************************
!     +------------------------------------------------------------------+
!     |  This subroutine calculates the normalization constant of the    |
!     |  RCC ground state wave function of closed-shell system.          |
!     |  The expression is:                                              |
!     |  <\Psi_0|\Psi_0> =   <\Phi_0|T_1^\dagger T_1|\Phi_0>             |
!     |                    + <\Phi_0|T_2^\dagger T_2|\Phi_0>,            | 
!     |  the higher order terms are neglected.                           |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                              12 December, 2008     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    11 August 2014:                                               |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine normal(sum, taskid)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     |Orbital index, kappa, and multipoles                              |
!     +------------------------------------------------------------------+
      integer  :: ia, ib, ip, iq, iia, iib, iip,
     &            iiq, ka, kb, kp, kq, i, j, lcount, lcount1,
     &            lindx, lindx1, kk1, kk2, neqn, neqn1, kmax, in1
      
      real*8  :: ang, phase1, phase2, s6j, ak1, ak2, sum , sum1, 
     &           sum2, sum3

!     +------------------------------------------------------------------+
!     | Angular momentum values and symmetry                             |
!     +------------------------------------------------------------------+
      integer  :: ibqsym, iapsym, iaqsym, ibpsym, taskid
      real (8) :: orba, orbb, orbp, orbq

      dimension lindx(MXL, 3), lindx1(MXL, 3)

!     +------------------------------------------------------------------+
!     | Initialize summation variables.                                  |
!     +------------------------------------------------------------------+
      sum  = 0.0d0
      sum1 = 0.0d0
      sum2 = 0.0d0
      sum3 = 0.0d0

!     +------------------------------------------------------------------+
!     | Start loops to compute normalization factor.                     |
!     +------------------------------------------------------------------+
      do ia = 1,  ncore
        call core_indx(ia, iia, orba, ka)
        do ip = 1,  nexcit
          call virt_indx(ip, iip, orbp, kp)

!       +----------------------------------------------------------------+
!       |1. Diagram <a|T_1^0^\dagger|p><p|T_1^0|a>                       |
!       +----------------------------------------------------------------+
          iapsym = mtbl(isymc(ia), isyme(ip))
          if((iapsym .eq. 1) .and. (orba .eq. orbp))then
            in1 = idpa(iip,iia)
c            if(in1 .ne. 0)then
c              phase = (-1)**(orbp - orba)
c              phase = phase*(-1)**(orba - orbp)
c              ang = one/dsqrt(two * ak1 + one)
              sum1  = sum1 + t0clus(in1) * t0clus(in1)
          endif

          do ib = 1,  ncore
            call core_indx(ib, iib, orbb, kb)
            do iq = 1,  nexcit
            call virt_indx(iq, iiq, orbq, kq)

!           +------------------------------------------------------------+
!           |2. Diagram <ab|T_2^(0)\dagger|pq><pq|T_2^0|ab>              |
!           +------------------------------------------------------------+
            ibqsym = mtbl(isymc(ib), isyme(iq))
            if(iapsym .eq. ibqsym)then
              phase1 = (-1)**(orba + orbp + orbb + orbq)
              phase1 = phase1*(-1)**(orba + orbb - orbp - orbq)
              phase2 = (-1)**(orba - orbq + orbb + orbp)
              phase2 = phase2*(-1)**(orba + orbb - orbp - orbq)
              call findlam(ia, ip, ib, iq, lcount, lindx)
              do i = 1 , lcount
                 kk1 = lindx(i, 1)
                 ak1 = dble(kk1)
                 neqn = lindx(i, 3)
                 ang = one/(two*ak1 + one)
                 sum2 = sum2 + half * phase1 * ang * t0clus(neqn) * 
     :                   t0clus(neqn)

!                +-------------------------------------------------------+
!                |3. Diagram <ab|T_2^0^\dagger|pq><qp|T_2^0|ab>          |
!                +-------------------------------------------------------+
                 call findlam(ia, iq, ib, ip, lcount1, lindx1)
                 do j = 1 , lcount1
                   kk2 = lindx1(j, 1)
                   ak2 = dble(kk2)
                   neqn1 = lindx1(j, 3)
                   call sixj_ret(orba, ak2, orbq, orbb, ak1, orbp, s6j)
                   sum3 = sum3 - half * phase2 * s6j * t0clus(neqn) *
     :                     t0clus(neqn1)
                 enddo
              enddo
            endif
!           +------------------------------------------------------------+
!           | Closing the iq loop                                        |
!           +------------------------------------------------------------+
            enddo
!         +--------------------------------------------------------------+
!         | Closing the ib loop                                          |
!         +--------------------------------------------------------------+
          enddo
!       +----------------------------------------------------------------+
!       | Closing the ip loop                                            |
!       +----------------------------------------------------------------+
        enddo
!     +------------------------------------------------------------------+
!     | Closing the ia loop                                              |
!     +------------------------------------------------------------------+
      enddo

!     +------------------------------------------------------------------+
!     | Sum the partial results and print to output file.                |
!     +------------------------------------------------------------------+
      sum = one + sum1 + sum2 + sum3
      if (taskid .eq. 0) then
        write(STDOUT, 100)
        write(STDOUT, 200) sum1,sum2,sum3, sum

      endif
      return
!     +------------------------------------------------------------------+
!     | Format statements.                                               |
!     +------------------------------------------------------------------+
 100  format('--------------------------------------------------------',
     &       '-----------------------', /,23x,'++Compute normalization',
     &       ' factor++', /, '----------------------------------------'
     &       '---------------------------------------', /)
 200  format(1x, 'Normalization factor:', /,

     &      11x, '<a|T_1^0^\dagger|p><p|T_1^0|a> :', f13.7,  /,
     &       7x, '<ab|T_2^(0)\dagger|pq><pq|T_2^0|ab>:', f13.7,  /,
     &       7x, '<ab|T_2^(0)\dagger|qp><pq|T_2^0|ab>:', f13.7,  /,
     &      37x, 'Total:', f13.7,/)


      end


==> rccpac/openfl.f <==
!     +------------------------------------------------------------------+
!     | This subroutine opens the following files for reading and        |
!     | writing:                                                         |
!     |   1. Wavefunction and input data files 'wfn.dat' and             |
!     |      'rccpac.in', respectively.                                  |
!     |                                                                  |
!     |   2. Cluster amplitude file 'ccamp_0v.dat'.                      |
!     |                                                                  |
!     |   3. Output file 'rccpac.out'.                                   |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                    26 August 2010  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine openfl (taskid)
!     +------------------------------------------------------------------+
      use param

      implicit none
      include 'mpif.h'
!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      Integer   :: taskid
      Integer*4 :: n, time
      character*24 :: ctime, string

!     +------------------------------------------------------------------+
!     | Master processor opens the files.                                |
!     +------------------------------------------------------------------+
      if(taskid .eq. MASTER)then
        open(STDIN, file ='rccpac.in', form ='formatted', status ='old')
        open(WFNIN, file ='wfn.dat', form ='unformatted', status ='old')
        open(73, file='ccamp_0v.dat', form='unformatted', status='unknown')
        open(74, file='ccamp_0vt1.dat', form='unformatted', status='unknown')
        open(STDOUT, file ='rccpac.out', form ='formatted', status ='unknown')

        write(STDOUT, 100)
        write(STDOUT,"('DATE :')")
        n = time()
        string = ctime(n)

        write(STDOUT,*)string
      endif
      return
 100  format(//,4x, '*************************************************',
     &'****************', /, 4x, '************************************',
     &'*****************************', /,
     &16x, 'RELATIVISTIC COUPLED-CLUSTER PROGRAM'/, 31x, 'for'/,
     &23x, 'ATOMIC CALCULATIONS', /, 29x, '(RCCPAC)'/, /, /,
     &8x, 'Relativistic coupled-cluster theory with single and double', /,
     &8x, 'excitation approximation is implemented in this code.    ', /,
     &8x, 'The cluster equations are solved using Jacobi iteration  ', /,
     &8x, 'with Direct Inversion in the Iterative Subspace (DIIS) to', /,
     &8x, 'accelerate the convergence.                              ', /,
     &/, /,
     &8x, 'Written by                                               ', /,
     &/,
     &8x, 'Brajesh K. Mani              Physical Research Laboratory', /,
     &8x, 'Siddhartha Chattopadhyay     Theoretical Physics Division', /,
     &8x, 'Dilip Angom                  Navarangpura, Ahmedabad--09 ', /,
     &8x, '                             Gujarat, INDIA              ', /,
     &/,
     &4x, '***********************************************************',
     &'******', /, 4x, '**********************************************',
     &'*******************',/,/,/)

      end


==> rccpac/orb.h <==
c     +------------------------------------------+
c     | Define the variables which corresponds   |
c     | to the orbital indices and kapa values.  |
c     +------------------------------------------+

      integer ia, ip, iq, ib, ir, ic, is, id, ia1,ix,iy,iv,iw,ib1,
     :     ka, kp, kq, kb, kr, kc1, ks, kd, ka1,kx,ky,kv,kw,kb1, 
     :     iia,iip,iiq,iib,iir,iic,iis,iid,iia1,iix,iiy,iiv,iiw,iib1

      real*8  orbp, orba, orbq,orbb,orbr,orbc1,orbs,orbd,orba1,
     :        orbx,orby,orbv,orbw,orbb1
      common/orb1/ka,kp,kq,kb,kr,kc1,ks,kd,ka1,kx,ky,kv,kw,kb1
      common/orb2/iia,iip,iiq,iib,iir,iic,iis,iid,iia1,iix,iiy,iiv,iiw,iib1
      common/orb3/orba,orbp,orbq,orbb,orbr,orbc1,orbs,orbd,orba1,
     :            orbx,orby,orbv,orbw,orbb1


==> rccpac/pairsym.f <==
!     +------------------------------------------------------------------+
!     | This subroutine computes the parity of orbital pairs based on    |
!     | the symmetry. It is used while implementing the parity           |
!     | selection rules in the computation of various matrix elements.   |
!     | There are two possible cases:                                    |
!     |   1. Odd parity pairing   -> -1                                  |
!     |                                                                  |
!     |   2. Even parity pairing  ->  1                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    Dilip Angom                                  3 December 2013  |
!     |                                                                  |
!     |  Modification history                                            |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine pairsym
!     +------------------------------------------------------------------+
      use param
      use basis

      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Define local variables.                                          |
!     +------------------------------------------------------------------+
      Integer  :: i, j

!     +------------------------------------------------------------------+
!     | Even parity                                                      |
!     +------------------------------------------------------------------+
      do i = 1, 7
        do j = i, 7, 2
          mtbl(i, j) = 1
          mtbl(j, i) = 1
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Odd parity                                                       |
!     +------------------------------------------------------------------+
      do i = 1, 6
        do j = i+1, 7, 2
          mtbl(i, j) = -1
          mtbl(j, i) = -1
        enddo
      enddo

      return
      end


==> rccpac/prop_1v/e1_1v.f <==
c     +-----------------------------------------+
c     |  Diagrams arising from the contraction  |
c     |         {T_0^1 \dagger D}               |
c     +-----------------------------------------+

c     ************************************************
      subroutine e1_td(ia, ix, iy, kk, par, prop, sum)
c     ************************************************
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'
      external prop

c     +-------------------------------------+
c     |Orbital index, kappa, and multipoles |
c     +-------------------------------------+
      integer i, j, kk, in1, lindx, kgot, par
      real*8  ang, phase, ak, rk, prop, sum, e1mat

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+
      integer iaxsym, iaysym

      dimension kgot(MXV+1), lindx(MXL, 3)

      ak = dble(kk)
      iaxsym = mtbl(isymc(ia), isyme(ix))
      iaysym = mtbl(isymc(ia), isyme(iy))
c     +--------------------------------------+
c     |1. Diagram <a|T_1^(0)\dagger|v><w|d|a>|
c     +--------------------------------------+
      in1 = idpa(iix,iia)
      if((iaxsym .eq. 1) .and.(orba .eq. orbx)) then
        if(iaysym*par .eq. 1) then
          phase = (-1)**(orba-orbx)
          ang = one/sqrt(two*orba  + one)
          rk  = prop(iiy, iia, orby, orba, ky, ka, iaysym)
          sum  = sum - ang * phase * rk * t0clus(in1)
        endif
      endif
      return
      end

c     +-----------------------------------------+
c     |  Diagrams arising from the contraction  |
c     |         {D T_0^1}                       |
c     +-----------------------------------------+

c     ************************************************
      subroutine e1_dt(ia, ix, iy, kk, par, prop, sum)
c     ************************************************
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'
      external prop

c     +-------------------------------------+
c     |Orbital index, kappa, and multipoles |
c     +-------------------------------------+
      integer i, j, kk, in1, lindx, kgot, par
      real*8  ang, phase, ak, rk, prop, sum

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+
      integer iaxsym, iaysym

      dimension kgot(MXV+1), lindx(MXL, 3)

      ak = dble(kk)
      iaxsym = mtbl(isymc(ia), isyme(ix))
      iaysym = mtbl(isymc(ia), isyme(iy))
c     +---------------------------------+
c     |2. Diagram <w|T_1^(0)|a><a|d|v>  |
c     +---------------------------------+
      in1 = idpa(iiy,iia)
      if((iaysym .eq. 1) .and.(orba .eq. orby)) then
        if(iaxsym*par .eq. 1) then
           ang = one/sqrt(two*orbw  + one)
           rk  = prop(iia, iix, orba, orbx, ka, kx, iaxsym)
           sum  = sum - ang * rk * t0clus(in1)
        endif
      endif
      return
      end

c     +-----------------------------------------+
c     |  Diagrams arising from the contraction  |
c     |         {S_0^1\dagger D}                |
c     +-----------------------------------------+

c     *************************************************
      subroutine e1_s1d(ip, iv, iw, kk, par, prop, sum)
c     *************************************************
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'
      external prop

c     +-------------------------------------+
c     |Orbital index, kappa, and multipoles |
c     +-------------------------------------+
      integer i, j, kk, kk1, in1, lindx, kgot, par
      real*8  ang, phase, ak, ak1, rk, prop, sum

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+
      integer ipvsym, ipwsym

      dimension kgot(MXV+1), lindx(MXL, 3)

      ak = dble(kk)
      ipvsym = mtbl(isyme(ip), isymc(iv))
      ipwsym = mtbl(isyme(ip), isymc(iw))
c     +----------------------------------------+
c     |3. Diagram <w|S_1^(0)\dagger|p><p|d|v>  |
c     +----------------------------------------+
      in1 = idpa(iip,iiw)
      if((ipwsym .eq. 1) .and.(orbp .eq. orbw)) then
        if(ipvsym*par .eq. 1) then
           phase = (-1)**(orbw-orbp)
           ang = one/sqrt(two*orbw + one)
           rk  = prop(iip, iiv, orbp, orbv, kp, kv, ipvsym)
           sum  = sum + ang * phase * rk * t0clus(in1)
        endif
      endif
      return
      end

c     +-----------------------------------------+
c     |  Diagrams arising from the contraction  |
c     |         {S_0^2\dagger D}                |
c     +-----------------------------------------+

c     *****************************************************
      subroutine e1_s2d(ia, ip, ix, iw, kk, par, prop, sum)
c     *****************************************************
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'
      external prop

c     +-------------------------------------+
c     |Orbital index, kappa, and multipoles |
c     +-------------------------------------+
      integer i, j, kk, kk1, in1, lcount, lindx, neqn1, 
     :        par, kgot
      real*8  ang, phase, ak, ak1, rk, prop, s6j, sum

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+
      integer iapsym

      dimension kgot(MXV+1), lindx(MXL, 3)

      ak = dble(kk)
      iapsym = mtbl(isymc(ia), isyme(ip))
c     +------------------------------------------+
c     |4. Diagram <aw|S_2^(0)\dagger|pv><p|d|a>  |
c     +------------------------------------------+
      if(iapsym*par .eq. 1) then
        call findlam(ia, ip, iw, ix, lcount, lindx)
        do  j = 1, lcount
          kk1 = lindx(j, 1)
          ak1 = dble(kk1)
          neqn1 = lindx(j, 3)
          if(kk .eq. kk1)then
            rk  = prop(iip, iia, orbp, orba, kp, ka, iapsym)
            ang = one/(two*ak1+one)
            phase = (-1)**(orbp-orba+ak)
            phase = phase*(-1)**(orba+orbw-orbp-orbx)
            sum = sum + ang * phase * rk * t0clus(neqn1)
          endif
        enddo

c       +------------------------------------------+
c       |5. Diagram <aw|S_2^(0)\dagger|pv><p|d|a>  |
c       +------------------------------------------+
        call findlam(iw, ip, ia, ix, lcount, lindx)
        do  j = 1, lcount
          kk1 = lindx(j, 1)
          ak1 = dble(kk1)
          neqn1 = lindx(j, 3)
          rk  = prop(iip, iia, orbp, orba, kp, ka, iapsym)
          phase = (-1)**(orba+orbp+ak)
          phase = phase*(-1)**(orba + orbw - orbp - orbx)
          call sixj_ret(orba, orbp, ak, orbw, orbx, ak1, s6j)
          sum = sum -  phase * rk * s6j * t0clus(neqn1)
        enddo
      endif
      return
      end

c     +-----------------------------------------+
c     |  Diagrams arising from the contraction  |
c     |         {D S_0^1}                       |
c     +-----------------------------------------+

c     *************************************************
      subroutine e1_ds1(ip, iv, iw, kk, par, prop, sum)
c     *************************************************
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'
      external prop

c     +-------------------------------------+
c     |Orbital index, kappa, and multipoles |
c     +-------------------------------------+
      integer i, j, kk, kk1, in1, lindx, kgot, par 
      real*8  ang, phase, ak, ak1, rk, prop, sum

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+
      integer ipvsym, ipwsym

      dimension kgot(MXV+1), lindx(MXL, 3)

      ak = dble(kk)
      ipvsym = mtbl(isyme(ip), isymc(iv))
      ipwsym = mtbl(isyme(ip), isymc(iw))

c     +----------------------------------------+
c     |6. Diagram <p|S_1^(0)v><w|d|p>  |
c     +----------------------------------------+
      in1 = idpa(iip,iiv)
      if((ipvsym .eq. 1) .and.(orbp .eq. orbv)) then
        if(ipwsym*par .eq. 1) then
           ang = one/sqrt(two*orbp  + one)
           rk  = prop(iiw, iip, orbw, orbp, kw, kp, ipwsym)
           sum  = sum + ang * rk * t0clus(in1)
        endif
      endif
      return
      end

c     +-----------------------------------------+
c     |  Diagrams arising from the contraction  |
c     |         {D S_0^2}                       |
c     +-----------------------------------------+

c     *****************************************************
      subroutine e1_ds2(ia, ip, iv, iy, kk, par, prop, sum)
c     *****************************************************
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'
      external prop

c     +-------------------------------------+
c     |Orbital index, kappa, and multipoles |
c     +-------------------------------------+
      integer i, j, kk, kk1, in1, lcount, lindx, neqn1, 
     :        par, kgot
      real*8  ang, phase, ak, ak1, rk, prop, s6j, sum

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+
      integer iapsym

      dimension kgot(MXV+1), lindx(MXL, 3)

      ak = dble(kk)
      iapsym = mtbl(isymc(ia), isyme(ip))
c     +-----------------------------------+
c     |7. Diagram <pw|S_2^(0)|av><a|d|p>  |
c     +-----------------------------------+
      if(iapsym*par .eq. 1) then
        call findlam(ia, ip, iv, iy, lcount, lindx)
        do  j = 1, lcount
          kk1 = lindx(j, 1)
          ak1 = dble(kk1)
          neqn1 = lindx(j, 3)
          if(kk .eq. kk1)then
            rk  = prop(iia, iip, orba, orbp, ka, kp, iapsym)
            ang = one/(two*ak1+one)
            phase = (-1)**(orbp-orba+ak)
            sum = sum + ang * phase * rk * t0clus(neqn1)
          endif
        enddo

c       +-----------------------------------+
c       |8. Diagram <wp|S_2^(0)|av><a|d|p>  |
c       +-----------------------------------+
        call findlam(ia, iy, iv, ip, lcount, lindx)
        do  j = 1, lcount
          kk1 = lindx(j, 1)
          ak1 = dble(kk1)
          neqn1 = lindx(j, 3)
          rk  = prop(iia, iip, orba, orbp, ka, kp, iapsym)
          phase = (-1)**(orba+orbp+ak)
          call sixj_ret(ak, orba, orbp, ak1, orbv, orby, s6j)
          sum = sum - phase * rk * s6j* t0clus(neqn1)
        enddo
      endif
      return
      end

c     +-----------------------------------------+
c     |  Diagrams arising from the contraction  |
c     |         T_1^0 \dagger D T_1^0           |
c     +-----------------------------------------+

c     *******************************************************
      subroutine e1_t1dt1(ia, ib, ix, iy, kk, par, prop, sum)
c     *******************************************************
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'
      external prop

c     +-------------------------------------+
c     |Orbital index, kappa, and multipoles |
c     +-------------------------------------+
      integer i, j, kk, kk1, in1, in2, lcount, lindx, neqn1,
     :        par, kgot
      real*8  ang, phase, ak, ak1, rk, prop, s6j, sum

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+
      integer iabsym, iaxsym, ibysym

      dimension kgot(MXV+1), lindx(MXL, 3)

      ak = dble(kk)
      iabsym = mtbl(isymc(ia), isymc(ib))
      iaxsym = mtbl(isymc(ia), isyme(ix))
      ibysym = mtbl(isymc(ib), isyme(iy))

      in1 = idpa(iix,iia)
      in2 = idpa(iiy,iib)
c     +---------------------------------------------------+
c     |9. Diagram <a|T_1^0\dagger|v> <b|d|a> <w|T_1^0|b>  |
c     +---------------------------------------------------+
      if((iaxsym .eq. 1) .and.(orba .eq. orbx)) then
      if((ibysym .eq. 1) .and.(orbb .eq. orby)) then
        if(iabsym*par .eq. 1) then
          ang = one/(dsqrt(two*orba+one)*dsqrt(two*orbb+one))
          phase = (-1)**(orba - orbx)
          rk  = prop(iib, iia, orbb, orba, kb, ka, iabsym)
          sum = sum + ang * phase * rk * t0clus(in1) * t0clus(in2)
        endif
      endif
      endif
      return
      end

c     +-----------------------------------------+
c     |  Diagrams arising from the contraction  |
c     |         T_2^0 \dagger D T_1^0           |
c     +-----------------------------------------+

c     ***********************************************************
      subroutine e1_t2dt1(ia, ib, ip, ix, iy, kk, par, prop, sum)
c     ***********************************************************
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'
      external prop

c     +-------------------------------------+
c     |Orbital index, kappa, and multipoles |
c     +-------------------------------------+
      integer i, j, kk, kk1, in1, lcount, lindx, neqn1, 
     :        par, kgot
      real*8  ang, phase, ak, ak1, rk, prop, s6j, sum

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+
      integer iapsym, ibpsym, ibysym, iaysym

      dimension kgot(MXV+1), lindx(MXL, 3)

      ak = dble(kk)
      iapsym = mtbl(isymc(ia), isyme(ip))
      ibpsym = mtbl(isymc(ib), isyme(ip))
      ibysym = mtbl(isymc(ib), isyme(iy))
      iaysym = mtbl(isymc(ia), isyme(iy))

      call findlam(ib, ix, ia, ip, lcount, lindx)
      do  j = 1, lcount
         kk1 = lindx(j, 1)
         ak1 = dble(kk1)
         neqn1 = lindx(j, 3)
c        +-----------------------------------------------------+
c        |10. Diagram <ba|T_2^0\dagger|vp> <p|d|a> <w|T_1^0|b> |
c        +-----------------------------------------------------+
         in1 = idpa(iiy,iib)
         if((ibysym .eq. 1) .and.(orbb .eq. orby)) then
           if((iapsym*par .eq. 1) .and. (kk .eq. kk1)) then
             ang = one/((two*ak+one)*dsqrt(two*orbb+one))
             phase = (-1)**(orbp - orba + ak) 
             phase = phase * (-1)**(orbb + orba - orbx - orbp)
             rk  = prop(iip, iia, orbp, orba, kp, ka, iapsym)
             sum = sum - ang * phase * rk * t0clus(in1) * t0clus(neqn1)
           endif
         endif
c        +-----------------------------------------------------+
c        |11. Diagram <ba|T_2^0\dagger|vp> <w|d|a> <p|T_1^0|b> |
c        +-----------------------------------------------------+
         in1 = idpa(iip,iib)
         if((ibpsym .eq. 1) .and.(orbb .eq. orbp)) then
           if((iaysym*par .eq. 1) .and. (orba .eq. orbx)) then
             ang = one/(dsqrt(two*orbp+one)*dsqrt(two*orba+one))
             phase = (-1)**(orba - orbp + ak1) 
             phase = phase * (-1)**(orbb + orba - orbx - orbp)
             rk  = prop(iiy, iia, orby, orba, ky, ka, iaysym)
             sum = sum + ang * phase * rk * t0clus(in1) * t0clus(neqn1)
           endif
         endif
c        +-----------------------------------------------------+
c        |12. Diagram <ba|T_2^0\dagger|vp> <w|d|b> <p|T_1^0|a> |
c        +-----------------------------------------------------+
         in1 = idpa(iip,iia)
         if((iapsym .eq. 1) .and.(orba .eq. orbp)) then
           if((ibysym*par .eq. 1) .and. (orbb .eq. orbx)) then
            if (kk1 .eq. 0) then
              ang = one/dsqrt(two*orbb+one)
              phase = (-1)**(orbp - orba + ak) 
              phase = phase * (-1)**(orbb + orba - orbx - orbp)
              rk  = prop(iiy, iib, orby, orbb, ky, kb, ibysym)
              sum = sum - ang * phase * rk * t0clus(in1) * t0clus(neqn1)
            endif
           endif
         endif
c        +-----------------------------------------------------+
c        |13. Diagram <ba|T_2^0\dagger|vp> <p|d|b> <w|T_1^0|a> |
c        +-----------------------------------------------------+
         in1 = idpa(iiy,iia)
         if((iaysym .eq. 1) .and.(orba .eq. orby)) then
          if(ibpsym*par .eq. 1) then
            ang = one/dsqrt(two*orba+one)
            phase = (-1)**(orbb + orbp + ak) 
            phase = phase * (-1)**(orbb + orba - orbx - orbp)
            call sixj_ret(orbp, orbb, ak, orbx, orby, ak1, s6j)
            rk  = prop(iip, iib, orbp, orbb, kp, kb, ibpsym)
            sum = sum + ang * phase * rk * s6j * t0clus(in1) * t0clus(neqn1)
          endif
         endif
      enddo

      return
      end

c     +-----------------------------------------+
c     |  Diagrams arising from the contraction  |
c     |         T_1^0 \dagger D T_2^0           |
c     +-----------------------------------------+

c     ***********************************************************
      subroutine e1_t1dt2(ia, ib, ip, ix, iy, kk, par, prop, sum)
c     ***********************************************************
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'
      external prop

c     +-------------------------------------+
c     |Orbital index, kappa, and multipoles |
c     +-------------------------------------+
      integer i, j, kk, kk1, in1, lcount, lindx, neqn1, 
     :        par, kgot
      real*8  ang, phase, ak, ak1, rk, prop, s6j, sum

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+
      integer iapsym, ibxsym

      dimension kgot(MXV+1), lindx(MXL, 3)

      ak = dble(kk)
      iapsym = mtbl(isymc(ia), isyme(ip))
      ibxsym = mtbl(isymc(ib), isyme(ix))

      call findlam(ib, iy, ia, ip, lcount, lindx)
      do  j = 1, lcount
        kk1 = lindx(j, 1)
        ak1 = dble(kk1)
        neqn1 = lindx(j, 3)
c       +------------------------------------------------------+
c       |14. Diagram <b|T_1^0\dagger|v> <wp|T_2^(0)|ba><a|d|p> |
c       +------------------------------------------------------+
        in1 = idpa(iix,iib)
        if((ibxsym .eq. 1) .and.(orbb .eq. orbx)) then
          if((iapsym*par .eq. 1) .and. (kk .eq. kk1))then
            ang = one/((two*ak+one)*dsqrt(two*orbb+one))
            phase = (-1)**(orbp - orba + ak)
            phase = phase * (-1)**(orbb - orbx)
            rk  = prop(iia, iip, orba, orbp, ka, kp, iapsym)
            sum = sum - ang * phase * rk * t0clus(neqn1) * t0clus(in1)
          endif
        endif
c       +------------------------------------------------------+
c       |16. Diagram <a|T_1^0\dagger|p> <wp|T_2^(0)|ba><b|d|v> |
c       +------------------------------------------------------+
        in1 = idpa(iip,iia)
        if((iapsym .eq. 1) .and.(orba .eq. orbp)) then
          if((ibxsym*par .eq. 1) .and. (orbb .eq. orby)) then
            if(kk1 .eq. 0)then
              ang = one/dsqrt(two*orbb+one)
              phase = (-1)**(orba - orbp)
              rk  = prop(iib, iix, orbb, orbx, kb, kx, ibxsym)
              sum = sum - ang * phase * rk * t0clus(neqn1) * t0clus(in1)
            endif
          endif
        endif
      enddo

      call findlam(ib, ip, ia, iy, lcount, lindx)
      do  j = 1, lcount
        kk1 = lindx(j, 1)
        ak1 = dble(kk1)
        neqn1 = lindx(j, 3)
c       +-------------------------------------------------------+
c       |15. Diagram <b|T_1^0\dagger|v> <pw|T_2^(0)|ba><a|d|p>  |
c       +-------------------------------------------------------+
        in1 = idpa(iix,iib)
        if((ibxsym .eq. 1) .and.(orbb .eq. orbx)) then
          if(iapsym*par .eq. 1) then
            ang = one/dsqrt(two*orbb+one)
            phase = (-1)**(orbp + orba + ak)
            phase = phase * (-1)**(orbb - orbx)
            rk  = prop(iia, iip, orba, orbp, ka, kp, iapsym)
            call sixj_ret(ak, orbp, orba, ak1, orbx, orby, s6j)
            sum = sum + ang * phase * s6j * rk * t0clus(neqn1) * t0clus(in1)
          endif
        endif
c       +-------------------------------------------------------+
c       |17. Diagram <a|T_1^0\dagger|p> <pw|T_2^(0)|ba><b|d|v>  |
c       +-------------------------------------------------------+
        in1 = idpa(iip,iia)
        if((iapsym .eq. 1) .and.(orba .eq. orbp)) then
          if((ibxsym*par .eq. 1) .and. (orbb .eq. orby)) then
            ang = one/((two*orby+one)*dsqrt(two*orba+one))
            phase = (-1)**(orbb - orba + ak1)
            phase = phase * (-1)**(orba - orbp)
            rk  = prop(iia, iip, orba, orbp, ka, kp, iapsym)
            sum = sum + ang * phase * rk * t0clus(neqn1) * t0clus(in1)
          endif
        endif
      enddo

      return
      end

c     +-----------------------------------------+
c     |  Diagrams arising from the contraction  |
c     |         T_2^0 \dagger D T_2^0           |
c     +-----------------------------------------+

c     ***************************************************************
      subroutine e1_t2dt2(ia, ib, ip, iq, iv, iy, kk, par, prop, sum)
c     ***************************************************************
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'
      external prop

c     +-------------------------------------+
c     |Orbital index, kappa, and multipoles |
c     +-------------------------------------+
      integer i, j, kk, kk1, kk2, in1, lcount, lcount1, lindx,
     :        lindx1, neqn, neqn1, par, kgot
      real*8  ang, phase, ak, ak1, ak2, rk, prop, s6j, sum

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+
      integer ivpsym, ivqsym, iqysym

      dimension kgot(MXV+1), lindx(MXL, 3), lindx1(MXL, 3)

      ak = dble(kk)
      ivpsym = mtbl(isymc(iv), isyme(ip))
      ivqsym = mtbl(isymc(iv), isyme(iq))
      iqysym = mtbl(isyme(iq), isyme(iy))

      if(ivpsym*par .eq. 1) then
        call findlam(ia, ip, ib, iq, lcount, lindx)
        do  j = 1, lcount
          kk1 = lindx(j, 1)
          ak1 = dble(kk1)
          neqn = lindx(j, 3)
c         +--------------------------------------------------------+
c         |18. Diagram <ab|T_2^0\dagger|pq> <p|d|v><qw|T_2^(0)|ab> |
c         +--------------------------------------------------------+
          if(orbp .eq. orby) then
          call findlam(ia, iq, ib, iy, lcount1, lindx1)
            do  i = 1, lcount1
              kk2 = lindx1(i, 1)
              ak2 = dble(kk2)
              neqn1 = lindx1(i, 3)
              ang = one/(two*orbp+one)
              phase = (-1)**(orbp-orba+orbb+orbq)
              phase = phase * (-1)**(orba+orbb-orbp-orbq)
              rk  = prop(iip, iiv, orbp, orbv, kp, kv, ivpsym)
              call sixj_ret(ak1, orba, orbp, ak2, orbb, orbq, s6j)
              sum = sum + ang * phase * s6j * rk * t0clus(neqn) * 
     :              t0clus(neqn1)
            enddo
          endif
c         +-------------------------------------------------------+
c         |19. Diagram <ab|T_2^0\dagger|pq> <p|d|v><wq|T_2^(0)|ab>|
c         +-------------------------------------------------------+
          if (orbp .eq. orby) then
          call findlam(ia, iy, ib, iq, lcount1, lindx1)
            do  i = 1, lcount1
               kk2 = lindx1(i, 1)
               if (kk1 .eq. kk2) then
                 ak2 = dble(kk2)
                 neqn1 = lindx1(i, 3)
                 ang = one/((two*ak1+one)*(two*orbp+one))
                 phase = (-1)**(orbb + orbq + orba + orby)
                 phase = phase * (-1)**(orba+orbb-orbp-orbq)
                 rk  = prop(iip, iiv, orbp, orbv, kp, kv, ivpsym)
                 sum = sum - ang * phase * rk * t0clus(neqn) * t0clus(neqn1)
               endif
            enddo
          endif
        enddo
      endif

      if(iqysym*par .eq. 1) then
        call findlam(ib, iv, ia, ip, lcount, lindx)
        do  j = 1, lcount
          kk1 = lindx(j, 1)
          ak1 = dble(kk1)
          neqn = lindx(j, 3)
c         +--------------------------------------------------------+
c         |20. Diagram <ba|T_2^0\dagger|vp> <w|d|q><pq|T_2^(0)|ba> |
c         +--------------------------------------------------------+
          if(orbv .eq. orbq) then
          call findlam(ib, ip, ia, iq, lcount1, lindx1)
            do  i = 1, lcount1
              kk2 = lindx1(i, 1)
              ak2 = dble(kk2)
              neqn1 = lindx1(i, 3)
              ang = one/(two*orbv+one)
              phase = (-1)**(orbb+orbq+orba+orbp+two*orbv)
              phase = phase * (-1)**(orba+orbb-orbp-orbv)
              rk  = prop(iiy, iiq, orby, orbq, ky, kq, iqysym)
              call sixj_ret(ak1, orbb, orbq, ak2, orba, orbp, s6j)
              sum = sum + ang * phase * s6j * rk * t0clus(neqn) * 
     :              t0clus(neqn1)
            enddo
          endif
c         +-------------------------------------------------------+
c         |21. Diagram <ba|T_2^0\dagger|vp> <w|d|q><qp|T_2^(0)|ba>|
c         +-------------------------------------------------------+
          if(orbv .eq. orbq) then
          call findlam(ib, iq, ia, ip, lcount1, lindx1)
            do  i = 1, lcount1
               kk2 = lindx1(i, 1)
               if (kk1 .eq. kk2) then
                 ak2 = dble(kk2)
                 neqn1 = lindx1(i, 3)
                 ang = one/((two*ak1+one)*(two*orbv+one))
                 phase = (-1)**(orbp + orba + orbb + orbq)
                 phase = phase * (-1)**(orba+orbb-orbp-orbv)
                 rk  = prop(iiy, iiq, orby, orbq, ky, kq, iqysym)
                 sum = sum - ang * phase * rk * t0clus(neqn) * t0clus(neqn1)
               endif
            enddo
          endif
        enddo
      endif

      return
      end

c     +-----------------------------------------+
c     |  Diagrams arising from the contraction  |
c     |         S_1^0 \dagger D S_1^0           |
c     +-----------------------------------------+

c     *******************************************************
      subroutine e1_s1ds1(ip, iq, iv, iw, kk, par, prop, sum)
c     *******************************************************
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'
      external prop

c     +-------------------------------------+
c     |Orbital index, kappa, and multipoles |
c     +-------------------------------------+
      integer i, j, kk, kk1, kk2, in1, in2, lcount, lcount1, lindx,
     :        lindx1, neqn, neqn1, par, kgot
      real*8  ang, phase, ak, ak1, ak2, rk, prop, s6j, sum

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+
      integer ipwsym, iqvsym, ipqsym

      dimension kgot(MXV+1), lindx(MXL, 3), lindx1(MXL, 3)

      ak = dble(kk)
      iqvsym = mtbl(isyme(iq), isymc(iv))
      ipwsym = mtbl(isyme(ip), isymc(iw))
      ipqsym = mtbl(isyme(ip), isyme(iq))

c     +----------------------------------------------------+
c     |22. Diagram <w|S_1^(0)\dagger|p><p|d|q> <q|S_1^0|v> |
c     +----------------------------------------------------+
      in1 = idpa(iip,iiw)
      in2 = idpa(iiq,iiv)
      if((ipwsym .eq. 1) .and.(orbp .eq. orbw)) then
      if((iqvsym .eq. 1) .and.(orbq .eq. orbv)) then
        if(ipqsym*par .eq. 1) then
           phase = (-1)**(orbw-orbp)
           ang = one/(dsqrt(two*orbw + one)*dsqrt(two*orbv+one))
           rk  = prop(iip, iiq, orbp, orbq, kp, kq, ipqsym)
           sum  = sum + ang * phase * rk * t0clus(in1) * t0clus(in2)
        endif
      endif
      endif
      return
      end

c     +-----------------------------------------+
c     |  Diagrams arising from the contraction  |
c     |         S_1^0 \dagger D S_2^0           |
c     +-----------------------------------------+

c     ***********************************************************
      subroutine e1_s1ds2(ia, ip, iq, iv, iw, kk, par, prop, sum)
c     ***********************************************************
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'
      external prop

c     +-------------------------------------+
c     |Orbital index, kappa, and multipoles |
c     +-------------------------------------+
      integer i, j, kk, kk1, kk2, in1, lcount, lcount1, lindx,
     :        lindx1, neqn, neqn1, par, kgot
      real*8  ang, phase, ak, ak1, ak2, rk, prop, s6j, sum

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+
      integer iapsym, iqwsym

      dimension kgot(MXV+1), lindx(MXL, 3), lindx1(MXL, 3)

      ak = dble(kk)
      iqwsym = mtbl(isyme(iq), isymc(iw))
      iapsym = mtbl(isymc(ia), isyme(ip))

      in1 = idpa(iiq,iiw)
      if((iqwsym .eq. 1) .and.(orbq .eq. orbw)) then
        if(iapsym*par .eq. 1) then
c         +------------------------------------------------------+
c         |23. Diagram <w|S_1^(0)\dagger|q><a|d|p> <qp|S_2^0|va> |
c         +------------------------------------------------------+
          call findlam(iv, iq, ia, ip, lcount, lindx)
          do i = 1, lcount
             kk1 = lindx(i, 1)
             if (kk1 .eq. kk) then
                ak1 = dble(kk1)
                neqn1 = lindx(i, 3)
                phase = (-1)**(orbp-orba+ak)
                phase = phase * (-1)**(orbw-orbp)
                ang = one/(dsqrt(two*orbw + one)*(two*ak+one))
                rk  = prop(iia, iip, orba, orbp, ka, kp, iapsym)
                sum = sum + ang * phase * rk * t0clus(in1) * t0clus(neqn1)
             endif
          enddo
c         +------------------------------------------------------+
c         |24. Diagram <w|S_1^(0)\dagger|q><a|d|p> <pq|S_2^0|va> |
c         +------------------------------------------------------+
          call findlam(iv, ip, ia, iq, lcount, lindx)
          do i = 1, lcount
             kk1 = lindx(i, 1)
             ak1 = dble(kk1)
             neqn1 = lindx(i, 3)
             phase = (-1)**(orbp+orba+ak)
             phase = phase * (-1)**(orbw-orbq)
             ang = one/(dsqrt(two*orbw + one))
             call sixj_ret(ak, orbv, orbw, ak1, orba, orbp, s6j)
             rk  = prop(iia, iip, orba, orbp, ka, kp, iapsym)
             sum = sum - ang * phase * s6j * rk * t0clus(in1) * t0clus(neqn1)
          enddo
        endif
      endif
      return
      end

c     ***********************************************************
      subroutine e1_s2ds1(ia, ip, iq, iv, iw, kk, par, prop, sum)
c     ***********************************************************
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'
      external prop

c     +-------------------------------------+
c     |Orbital index, kappa, and multipoles |
c     +-------------------------------------+
      integer i, j, kk, kk1, kk2, in1, lcount, lcount1, lindx,
     :        lindx1, neqn, neqn1, par, kgot
      real*8  ang, phase, ak, ak1, ak2, rk, prop, s6j, sum

c     +--------------------------------------+
c     | Angular momentum values and symmetry |
c     +--------------------------------------+
      integer iqvsym, iapsym

      dimension kgot(MXV+1), lindx(MXL, 3), lindx1(MXL, 3)

      ak = dble(kk)
      iqvsym = mtbl(isyme(iq), isymc(iv))
      iapsym = mtbl(isymc(ia), isyme(ip))

      in1 = idpa(iiq,iiv)
      if((iqvsym .eq. 1) .and.(orbq .eq. orbv)) then
        if(iapsym*par .eq. 1) then
c         +------------------------------------------------------+
c         |25. Diagram <wa|S_2^(0)\dagger|qp><p|d|a> <q|S_1^0|v> |
c         +------------------------------------------------------+
          call findlam(iw, iq, ia, ip, lcount, lindx)
          do i = 1, lcount
             kk1 = lindx(i, 1)
             if (kk1 .eq. kk) then
                ak1 = dble(kk1)
                neqn1 = lindx(i, 3)
                phase = (-1)**(orbp-orba+ak)
                phase = phase * (-1)**(orbw+orba-orbq-orbp)
                ang = one/(dsqrt(two*orbq + one)*(two*ak+one))
                rk  = prop(iip, iia, orbp, orba, kp, ka, iapsym)
                sum = sum + ang * phase * rk * t0clus(in1) * t0clus(neqn1)
             endif
          enddo
c         +------------------------------------------------------+
c         |26. Diagram <wa|S_2^(0)\dagger|pq><p|d|a> <q|S_1^0|v> |
c         +------------------------------------------------------+
          call findlam(iw, ip, ia, iq, lcount, lindx)
          do i = 1, lcount
             kk1 = lindx(i, 1)
             ak1 = dble(kk1)
             neqn1 = lindx(i, 3)
             phase = (-1)**(orbp+orba+ak)
             phase = phase * (-1)**(orbw+orba-orbq-orbp)
             ang = one/(dsqrt(two*orbq + one))
             call sixj_ret(orbw, ak, orbv, orba, ak1, orbp, s6j)
             rk  = prop(iip, iia, orbp, orba, kp, ka, iapsym)
             sum = sum - ang * phase * s6j * rk * t0clus(in1) * t0clus(neqn1)
          enddo
        endif
      endif
      return
      end


==> rccpac/prop_1v/e1mat.f <==
!     +--------------------------------------------------------------+
!     | This subroutine calculates the reduced electric dipole       |
!     | matrix element between two orbitals: <a||d||p>.  It uses the |
!     | expression of angular part in Eq. (3.132) page no 99 of the  |
!     | book:                                                        |
!     |      Atomic Structure Theory                                 |
!     |      Walter R. Johnson,                                      |
!     |      Published by Springer                                   |
!     |                                                              |
!     +--------------------------------------------------------------+
      function  e1mat(iia, iip, orba, orbp, ka, kp, iapsym)
!     +--------------------------------------------------------------+
      use param
      use basis
      use comdata

      implicit none

!     +------------------------------------------------------------------+
!     | Define local variables.                                          |
!     +------------------------------------------------------------------+
      Integer  :: l, f2, iapsym, iia, iip, ka, kp
      real (8) :: e1mat, f1, f3, e1den
      real (8) :: fact, result, dr, orba, orbp

!     +------------------------------------------------------------------+
!     | Initialize                                                       |
!     +------------------------------------------------------------------+
      mtp    = n
      fact   = zero
      result = zero

!     +------------------------------------------------------------------+
!     | Check parity of orbital pairing                                  |
!     +------------------------------------------------------------------+
      if(iapsym .ne. 1)then
        f1 = dr(orba, orbp, one, -half, half, zero)
        f2 = (-1)**(orba + half)
        f3 = dsqrt((two * orba + one) * (two * orbp + one))

!       +----------------------------------------------------------------+
!       | Tabulate integrand as required for subroutine quad             |
!       | and value of tabulation point is arbitrary                     |
!       +----------------------------------------------------------------+
        ta(1) = zero
        do l = 2, mtp
          ta(l) = (pf(l, iia) * pf(l, iip) + qf(l, iip) * qf(l, iia )) 
     :            * r(l) * rp(l)
        enddo

!       +----------------------------------------------------------------+
!       |  perform integration                                           |
!       +----------------------------------------------------------------+
        call quad(result)

        fact = f1 * f2 * f3
      endif

!     +------------------------------------------------------------------+
!     | The dipole operator, in general form, is expressedas             |
!     |                    \vec D = q \vec r,                            |
!     | where, q is the electric charge and r is the position vector of  |
!     | the particle. In the case of E1 transition matrix element, the   |
!     | charge particle is an electron. Therefore q = -e, where e is the |
!     | charge of the electron. In atomic unit e = 1 and hence we can    |
!     | write the dipole operator as \vec D = - \vec r                   |
!     +------------------------------------------------------------------+
      e1mat =  fact * result
      return
      end


==> rccpac/prop_1v/e2mat.f <==
c     +--------------------------------------------------------------+
c     | This subroutine calculates the reduced matrix element of the |
c     | magnetic dipole transition  <a||Q||p>                        |
c     +--------------------------------------------------------------+
c     ****************************************************************
      function  e2mat(iia, iip, orba, orbp, ka, kp, iapsym)
c     ****************************************************************
      implicit none
      include "../param.h"
      Integer la, lp, iia, iip, ka, kp, iapsym

      real*8  zero, half, tenth, one, two, three, ten, e2mat, f1, f3

      real*8  result, orba, orbp, ala, alp

      common/den/rho(MN)
     :     /cons/zero,half,tenth,one,two,three,ten

c     +---------------------------------------------------------+
c     | Initialize                                              |
c     +---------------------------------------------------------+
      result = zero

c     +---------------------------------------------------------+
c     | Calculate orbital angular momenta using the relation    |
c     |        l = j + kappa/(2j + 1)                           | 
c     +---------------------------------------------------------+
      la = int( orba + (ka/(two*orba + one)))
      lp = int( orbp + (kp/(two*orbp + one)))

c     +---------------------------------------------------------+
c     | Check parity of the orbitals                            |
c     +---------------------------------------------------------+
      if(iapsym .eq. 1)then
        ala = dble(la)
        alp = dble(lp)

c       +-------------------------------------------------------+
c       | Calculate angular factors                             |
c       |   f1 = (-1)^l_a*sqrt[(2l_a + 1)(2l_p + 1)]            |
c       +-------------------------------------------------------+
        f1 = ((-1.0d0)**la)*qdsqrt((two*ala + one)*(two*alp + one))
        f2 = dr(la, one, lp, zero, zero, zero)

c       +-----------------------------------------------------+
c       | Tabulate integrand radial integrand                 |
c       |        P_a(r)P_p(r)r^2                              |
c       +-----------------------------------------------------+
        ta(1) = zero
        do l = 2, mtp
          ta(l) = (pf(l, iia) * pf(l, iip)) * r(l) *r(l) * rp(l)
        enddo

c       +----------------------+
c       |  perform integration |
c       +----------------------+
        call quad(result)
        result = f1*f2*result
      endif
      e2mat = result 
      return
      end


==> rccpac/prop_1v/m1hfs.f <==
!     +------------------------------------------------------------------+
!     | This subroutine calculates the reduced matrix element of the     |
!     | electronic part of the magnetic dipole hyperfine interaction     |
!     | Hamiltonian. 
!     |                                                                  |
!     |  Written by                                                      |
!     |    B. K. Mani                                      20 July 2009  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    17 October 2016:                                              |
!     |       Modified to use the modules 'param', 'basis' and 'comdata'.|
!     +------------------------------------------------------------------+
      function  m1hfs(iia, iip, orba, orbp, ka, kp, iapsym)
!     +--------------------------------------------------------------+
      use param
      use basis
      use comdata

      implicit none

!     +--------------------------------------------------------------+
!     | Define local variables.                                      |
!     +--------------------------------------------------------------+
      Integer  :: l, f2, f4, iapsym, iia, iip, ka, kp
      real (8) :: m1hfs, f1, f3, fact, result, dr, orba, orbp


!     +--------------------------------------------------------------+
!     | Initialize                                                   |
!     +--------------------------------------------------------------+
      mtp = n
      result = zero
      fact = zero

!     +--------------------------------------------------------------+
!     | Check parity of the orbital pairing                          |
!     +--------------------------------------------------------------+
      if(iapsym .eq. 1)then

!       +------------------------------------------------------------+
!       | Calculation of <kappa_a||C^k||kappa_p>                     |
!       |  W. R. Johnson ebook, page no 99.                          |
!       +------------------------------------------------------------+
        f1 = dr(orba, orbp, one, -half, half, zero)
        f2 = (-1)**(orba + half)
        f3 = dsqrt((two * orba + one) * (two * orbp + one))

!       +------------------------------------------------------------+
!       | Calculate the angular factor arising from the spin part of |
!       | of the magnetic hyperfine operator. This is given in the   |
!       | Eq. 5.25 of W. R. Johnson ebook, page no 143.              |
!       +------------------------------------------------------------+
        f4 = -(ka + kp)

!       +------------------------------------------------------------+
!       | Tabulate the integrand as required for subroutine quad.    |
!       +------------------------------------------------------------+
        ta(1) = zero
        do l = 2, mtp
          ta(l) = (pf(l, iia) * qf(l, iip) + pf(l, iip) * qf(l, iia )) 
     :            * rp(l)/(r(l) * r(l))
        enddo

!       +------------------------------------------------------------+
!       |  perform integration                                       |
!       +------------------------------------------------------------+
        call quad(result)
        fact = f1 * f2 * f3 * f4
      endif

      m1hfs = fact * result

      return
      end


==> rccpac/prop_1v/m1mat.f <==
c     +--------------------------------------------------------------+
c     | This subroutine calculates the reduced matrix element of the |
c     | magnetic dipole transition  <a||L + 2S||p>                   |
c     +--------------------------------------------------------------+
      function  m1mat(iia, iip, orba, orbp, ka, kp, iapsym)
c     +--------------------------------------------------------------+
      use param
      use comdata

      implicit none

!     +------------------------------------------------------------------+
!     | Define local variables.                                          |
!     +------------------------------------------------------------------+
      Integer  :: la, lp, iia, iip, ka, kp, iapsym
      real (8) :: al, m1mat, f1, f2, f3, result, orba, orbp
      real (8) :: sj1, sj2, s6j1, s6j2

c     +---------------------------------------------------------+
c     | Initialize                                              |
c     +---------------------------------------------------------+
      result = zero

c     +---------------------------------------------------------+
c     | Calculate orbital angular momenta using the relation    |
c     |        l = j + kappa/(2j + 1)                           | 
c     +---------------------------------------------------------+
      la = int( orba + (ka/(two*orba + one)))
      lp = int( orbp + (kp/(two*orbp + one)))

c     +---------------------------------------------------------+
c     | Check parity and orbital angular momemtum of  the       |
c     | orbital pairing: require condition is l_a =  l_p.       |
c     +---------------------------------------------------------+
      if((iapsym .eq. 1) .and. (la .eq. lp))then
        al = dble(la)

c       +-------------------------------------------------------+
c       | Contribution from the total orbital angular momentum  |
c       |   (-1)^(j_p + l -1/2)*sixj(j_p, j_a, 1; l, l, 1/2)*   |
c       |   sqrt[l(l + 1)(2l + 1)]                              |
c       +-------------------------------------------------------+
        f1 = (-1.0d0)**(orbp + lp - half)*dsqrt(al*(al + one)*(two*al + one))
        call sixj_ret(orbp, orba, one, al , al, half, s6j1)

c       +-------------------------------------------------------+
c       | Contribution from the spin                            |
c       |   (-1)^(j_a + l -1/2)*sixj(j_p, j_a, 1; 1/2, 1/2, l)* |
c       |   sqrt(6).                                            |
c       +-------------------------------------------------------+
        f2 = (-1.0d0)**(orbp + al - half)*dsqrt(two * three)
        call sixj_ret(orbp, orba, one, half , half, al, s6j2)

c       +-------------------------------------------------------+
c       | Combine the terms.                                    |
c       +-------------------------------------------------------+
        result = f1*sj1 + f2*sj2
      endif
      m1mat = result 
      return
      end


==> rccpac/prop_1v/prop_1v.f <==
!     +------------------------------------------------------------------+
!     | This is a general subroutine to calculate properies for one      |
!     | valence systems. For example, E1, M1, E2, HFS constants.         |
!     +------------------------------------------------------------------+
      subroutine prop_1v(rank,par,option1,taskid,ndbls,prop)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp
      use comdata

      implicit none
      include '../orb.h'
      include 'mpif.h'
      external prop

!     +------------------------------------------------------------------+
!     | Define local variables.                                          |
!     +------------------------------------------------------------------+
      integer  :: i, j, taskid, ierr, option1, strt, rank, par, ndbls
      integer  :: kk, kk1, kk2, lcount, lindx, lcount1, lindx1, in1
      integer  :: neqn, neqn1, mcount, mindx, skip, ivwsym, ntot

      real (8) :: prop, df, sum, sumtd, sumdt, sums1d, sums2d, sumds1
      real (8) :: sumds2, sum1, sum2, sumt1dt1, sumt2dt1, sumt1dt2
      real (8) :: sumt2dt2,  sums1ds1, sums1ds2, sums2ds1 
      real (8) :: ak, ak1, ak2, fact, dr, phase, phase1, s6j, ang
      real (8) :: norm(NHO)

      real (8) :: e1mat

      dimension lindx(MXL,3), mindx(MXL,3), lindx1(MXL,3)

!     +------------------------------------------------------------------+
!     | If option1=32 is set, then the cluster amplitudes are computed   |
!     | in a previous. Open cluster amplitude file and read.             |
!     +------------------------------------------------------------------+
      if (mod(option1, 32) .ge. 16) then
        if (taskid .eq. MASTER) then
!         open(93, file='t0_amp.dat', form='unformatted', status='old')
          rewind (73)
          read(73)ntot
          if (ntot .eq. (nsing + ndbls)) then
             read(73)(t0clus(i), i = 1, nsing + ndbls)
          else
             write(STDOUT, *) 'prop_1v: invalid cluster amplitude file'
          endif
        endif
        call MPI_BCAST(t0clus,MDIM,MPI_REAL8,MASTER,MPI_COMM_WORLD,ierr)
      endif
      if(taskid .eq. MASTER) write(STDOUT, 50)
      kk = rank
      ak = dble(kk)

!     +------------------------------------------------------------------+
!     | Calculate the normalization factor for the wave function.        |
!     +------------------------------------------------------------------+
      if(taskid .eq. MASTER) write(STDOUT, 60)
      do ia = ncore + 1, nocc
        call core_indx(ia, iia, orba, ka)
        ia1 = ia - ncore
        call virt_indx(ia1, iia1, orba1, ka1)

        sum = 0.0d0
        norm(iia) = 0.0
        do ib = 1, ncore
          call core_indx(ib, iib, orbb, kb)
          do iq = 1, nexcit
            call virt_indx(iq, iiq, orbq, kq)
            do ip = 1, nexcit
              call virt_indx(ip, iip, orbp, kp)
              call findlam(ib, iq, ia, ip, lcount, lindx)
              do i = 1 , lcount
                kk2 = lindx(i, 1)
                ak2 = dble(kk2)
                neqn = lindx(i, 3)

!               +--------------------------------------------------------+
!               | 3.Calculate <ba|S_2^\dagger|qp><qp|S_2^0|ba>           |
!               +--------------------------------------------------------+
                phase = (-1)**(orbb + orbq + orbp + orba)
                phase1 = (-1)**(orbb + orba - orbq - orbp)
                ang = one/( (two*ak2+one)*(two*orba+one) )
                sum = sum + phase*ang*t0clus(neqn)*t0clus(neqn)*phase1
                call findlam(ib, ip, ia, iq, mcount, mindx)
                do j = 1 , mcount
                  kk1 = mindx(j, 1)
                  ak1 = dble(kk1)
                  neqn1 = mindx(j, 3)

!                 +------------------------------------------------------+
!                 | 4.Caclculate <ba|S_2^\dagger|pq><qp|S_2^0|ba>        |
!                 +------------------------------------------------------+
                  phase = (-1)**(orbq + orba + orbp - orbb)
                  ang = one/(two*orba+one)
                  call sixj_ret(ak1, orbp, orbb, ak2, orbq, orba, s6j)
                  sum = sum - phase*ang*t0clus(neqn)*s6j*t0clus(neqn1)*phase1
                enddo
              enddo
            enddo
            do ic = 1, ncore
              call core_indx(ic, iic, orbc1, kc1)
              call findlam(ib, iq, ic, ia1, lcount, lindx)
              do i = 1 , lcount
                kk1 = lindx(i, 1)
                ak1 = dble(kk1)
                neqn = lindx(i, 3)

!               +--------------------------------------------------------+
!               | 1. Calculate <bc|T_2^\dagger|qa><qa1|T_2^0|bc>         |
!               +--------------------------------------------------------+
                phase = (-1)**(orbb + orbq + orbc1 + orba)
                phase1 = (-1)**(orbb + orbc1 - orbq - orba1)
                ang = one/( (two*ak1+one)*(two*orba1+one) )
                sum = sum - phase * ang * t0clus(neqn)*t0clus(neqn)*phase1

!               +--------------------------------------------------------+
!               | 2. Calculate <bc|T_2^\dagger|qa><qa1|T_2^0|cb>         |
!               +--------------------------------------------------------+
                phase = (-1)**(orbb + orbq - orbc1 + orba)
                call findlam(ic, iq, ib, ia1, mcount, mindx)
                do j = 1 , mcount
                  kk2 = mindx(j, 1)
                  ak2 = dble(kk2)
                  neqn1 = mindx(j, 3)
                  ang = one/(two*orba+one)
                  call sixj_ret(ak1, orbc1, orba, ak2, orbb, orbq, s6j)
                  sum = sum + phase*ang*t0clus(neqn)*s6j*t0clus(neqn1)*phase1
                enddo
              enddo
            enddo
          enddo
        enddo
        norm(iia) = one/dsqrt(one + sum)
      if(taskid .eq. MASTER) write(STDOUT, 70) iia, norm(iia)
      enddo

!     +------------------------------------------------------------------+
!     |  Calculate the diagrams arising from the contraction             |
!     |  {T_1^(0)\dagger D} + {D T_1^(0)} +                              |
!     |  {T_2^(0)\dagger D} + {D T_2^(0)} +                              |
!     |  {S_1^(0)\dagger D} + {D S_1^(0)} +                              |
!     |  {S_2^(0)\dagger D} + {D S_2^(0)}                                |
!     +------------------------------------------------------------------+
!     |              Orbital Index Identification                        |
!     |     Valence orbitals are treated both as core and                |
!     |     virtual based on the structure of the diagrams               |
!     +------------------------------------------------------------------+
      if(taskid .eq. master) write(STDOUT, 100)
      do iv = ncore + 1, nocc
        ix = iv - ncore
        call core_indx(iv, iiv, orbv, kv)
        call virt_indx(ix, iix, orbx, kx)
        do iw = ncore + 1, nocc
          iy = iw - ncore
          call core_indx(iw, iiw, orbw, kw)
          call virt_indx(iy, iiy, orby, ky)
          ivwsym = mtbl(isymc(iv), isymc(iw))
          if (ivwsym*par .eq. 1) then
!          if (ivwsym .ne. 1) then
            sum    = 0.0d0
            sumtd  = 0.0d0
            sumdt  = 0.0d0
            sums1d = 0.0d0
            sums2d = 0.0d0
            sumds1 = 0.0d0
            sumds2 = 0.0d0
            sumt1dt1  = 0.0d0
            sumt2dt1  = 0.0d0
            sumt1dt2  = 0.0d0
            sumt2dt2  = 0.0d0
            sums1ds1  = 0.0d0
            sums1ds2  = 0.0d0
            sums2ds1  = 0.0d0
            df = 0.0d0

            df = prop(iiw, iiv, orbw, orbv, kw, kv, ivwsym)

            do ia = 1,  ncore
              call core_indx(ia, iia, orba, ka)
!             +----------------------------------------------------------+
!             | Diagram 1, arising from {T_0^(1)\dagger D}               |
!             +----------------------------------------------------------+
!             |   Here v is treated as virtual as it represents outgoing | 
!             |   line in T_0^(1) and w is treated as virtual as it      |
!             |   represents outgoing line above the vertex              |
!             +----------------------------------------------------------+
              call e1_td(ia, ix, iy, kk, par, prop, sumtd)
          
!             +----------------------------------------------------------+
!             | Diagram 2, arising from  {D T_0^(1)}                     |
!             +----------------------------------------------------------+
              call e1_dt(ia, ix, iy, kk, par, prop, sumdt)
              do ib = 1,  ncore
                call core_indx(ib, iib, orbb, kb)

!               +--------------------------------------------------------+
!               | Diagram 9, arising from {T_0^(1)\dagger D T_0^1}       |
!               +--------------------------------------------------------+
                call e1_t1dt1(ia, ib, ix, iy, kk, par, prop, sumt1dt1)

c             +-------------------+
c             |  Closing ib loop  |
c             +-------------------+
              enddo

              do ip = 1,  nexcit
                call virt_indx(ip, iip, orbp, kp)
         
!               +--------------------------------------------------------+
!               | Diagram 4,5 arising from {S_0^(2)\dagger D}            |
!               +--------------------------------------------------------+
                call e1_s2d(ia, ip, ix, iw, kk, par, prop, sums2d)
         
!               +--------------------------------------------------------+
!               | Diagram 7,8 arising from {D S_0^(2)}                   |
!               +--------------------------------------------------------+
                call e1_ds2(ia, ip, iv, iy, kk, par, prop, sumds2)
              
                do ib = 1,  ncore
                  call core_indx(ib, iib, orbb, kb)

!                 +------------------------------------------------------+
!                 | Diagram 10-13 arising from {T_0^(2)\dagger D T_1^(0)}|
!                 +------------------------------------------------------+
                  call e1_t2dt1(ia, ib, ip, ix, iy, kk, par, prop, sumt2dt1)
          
!                 +------------------------------------------------------+
!                 | Diagram 14-17 arising from {T_1^(0)\dagger D T_2^(0)}|
!                 +------------------------------------------------------+
                  call e1_t1dt2(ia, ib, ip, ix, iy, kk, par, prop, sumt1dt2)

                  do iq = 1,  nexcit
                    call virt_indx(iq, iiq, orbq, kq)

!                   +----------------------------------------------------+
!                   | Diagram 18-21 arising from                         |
!                   |   {T_2^(0)\dagger D T_2^(0)}                       |
!                   +----------------------------------------------------+
                    call e1_t2dt2(ia,ib,ip,iq,iv,iy,kk,par,prop,sumt2dt2)

!                 +-------------------+
!                 |  Closing iq loop  |
!                 +-------------------+
                  enddo
!               +-------------------+
!               |  Closing ib loop  |
!               +-------------------+
                enddo
!             +-------------------+
!             |  Closing ip loop  |
!             +-------------------+
              enddo
!           +-------------------+
!           |  Closing ia loop  |
!           +-------------------+
            enddo

            do ip = 1,  nexcit
              call virt_indx(ip, iip, orbp, kp)

!             +----------------------------------------------------------+
!             | Diagram 3, arising from {S_0^(1)\dagger D}               |
!             +----------------------------------------------------------+
              call e1_s1d(ip, iv, iw, kk, par, prop, sums1d)

!             +----------------------------------------------------------+
!             | Diagram 6, arising from {D S_0^(1)}                      |
!             +----------------------------------------------------------+
              call e1_ds1(ip, iv, iw, kk, par, prop, sumds1)
              do iq = 1,  nexcit
                call virt_indx(iq, iiq, orbq, kq)

!               +--------------------------------------------------------+
!               | Diagram 22, arising from {S_1^(0)\dagger D S_1^(0)}    |
!               +--------------------------------------------------------+
                call e1_s1ds1(ip, iq, iv, iw, kk, par, prop, sums1ds1)
                do ia = 1,  ncore
                   call core_indx(ia, iia, orba, ka)

!                  +-----------------------------------------------------+
!                  | Diagram 23, 24 arising from                         |
!                  |   {S_1^(0)\dagger D S_2^(0)}                        |
!                  +-----------------------------------------------------+
                   call e1_s1ds2(ia, ip, iq, iv, iw, kk, par, prop, sums1ds2)

!                  +-----------------------------------------------------+
!                  | Diagram 25, 26 arising from                         |
!                  |   {S_2^(0)\dagger D S_1^(0)}                        |
!                  +-----------------------------------------------------+
                   call e1_s2ds1(ia, ip, iq, iv, iw, kk, par, prop, sums2ds1)

c               +-------------------+
c               |  Closing iq loop  |
c               +-------------------+
                enddo

c             +-------------------+
c             |  Closing iq loop  |
c             +-------------------+
              enddo

c           +-------------------+
c           |  Closing ip loop  |
c           +-------------------+
            enddo

!           +------------------------------------------------------------+
!           | Print result to output file.                               |
!           +------------------------------------------------------------+
            if(taskid .eq. master)then
              sum = df + sumtd + sumdt + sums1d + sums2d + sumds1 +
     :              sumds2 + sumt1dt1 + sumt2dt1 + sumt1dt2 + sumt2dt2 +
     :              sums1ds1 + sums1ds2 + sums2ds1

              write(STDOUT, 110)iv-ncore, iw-ncore, df*norm(iiv)*norm(iiw),
     :                          sum*norm(iiv)*norm(iiw)

            endif

          endif
        enddo
      enddo
!     +------------------------------------------------------------------+
!     | Formate statements.                                              |
!     +------------------------------------------------------------------+
  50  format('--------------------------------------------------------',
     &       '-----------------------', /,15x, '++One-valence properties',
     &       ' computations (prop_1v)++', /, '---------------------',
     & '----------------------------------------------------------')

  60  format(1x, 'Normalization', //, 4x, 'State', 5x, 
     &       'Normalization factor',/)
  70  format(6x, i2, 8x, F9.6)
 100  format(/, 2x, 'Final state', 6x, 'Initial state', 22x, 'E1 amplitude')
 110  format(6x, i2, 17x, i2, 7x, 'DF value', 9x, F13.6, /,
     &       34x, 'Total value', 6x, F13.6,/)
      return
      end


==> rccpac/quad.f <==
!***********************************************************************
      subroutine quad (result)
!***********************************************************************
!-----------------------------------------------------------------------
!   The argument result is an approximation  to the integral of f(r)   *
!   from  zero  to  infinity,  where the values of rp(i)*f(r(i)) are   *
!   tabulated in the array  ta(i). The integral in the interval zero   *
!   to r(2) is computed by use of an analytical fit                    *
!                                                                      *
!                                sigma                                 *
!                      f(r) = a r                                      *
!                                                                      *
!   A five-point  closed  newton-cotes  formula (cf. f b hildebrand,   *
!   introduction to numerical analysis, second edition, mcgraw-hill,   *
!   new york, 1974, p 93)  is  used  to  compute the integral in the   *
!   interval  r(2:mtp).  The  contribution  from  the  tail  of  the   *
!   function beyond the last  tabular  point  (mtp) is assumed to be   *
!   negligible. the method uses  mtp+3  tabulation points. Array  ta   *
!   should therefore be dimensioned to at least  n+4 .                 *
!                                                                      *
!   No subroutines called.                                             *
!                                                                      *
!   Written by Farid A Parpia, at oxford   Last updated: 10 Nov 1989   *
!                                                                      *
!-----------------------------------------------------------------------
!
      use param
      use comdata

      implicit none
      include 'mpif.h'

!     +-------------------------+
!     | Local integer variables |
!     +-------------------------+
      Integer mtpm1, i, ip1, loc

!     +------------------------+
!     | Local real*8 variables |
!     +------------------------+
      real*8  taip1, quott, frip1, fri, ratio, rip1, ri, sigma, result, tai

!-----------------------------------------------------------------------
!   Find first values that will permit computation of exponent
!-----------------------------------------------------------------------

      mtpm1 = mtp - 1
      do 3 i = 2, mtpm1
!
        tai = ta(i)
        if (abs(tai) .gt. zero) then
!
          ip1   = i + 1
          taip1 = ta(ip1)
          quott = taip1/tai
!
          if (quott .gt. zero) then

!-----------------------------------------------------------------------
!   Exponent from fit
!-----------------------------------------------------------------------

            frip1 = taip1/rp(ip1)
            fri   = tai  /rp(i  )
            ratio = frip1/fri
            rip1  = r(ip1)
            ri    = r(i  )
            sigma = log (ratio)/log (rip1/ri)

!-----------------------------------------------------------------------
!   Analytical integration and error estimate for interval r(1:i)
!-----------------------------------------------------------------------

               fri    = ri * fri
               result = fri/(sigma+one)

!-----------------------------------------------------------------------
!   Set the tail to zero
!-----------------------------------------------------------------------

               do 1 loc = 1, 3
                  ta(mtp + loc) = zero
    1          continue

!-----------------------------------------------------------------------
!   Newton-cotes quadature for the remainder
!-----------------------------------------------------------------------

               result = result + c1 * tai
               do 2 loc = ip1, mtp, 4
                 result = result + c2 * (ta(loc  ) + ta(loc + 2))
     &                           + c3 * ta(loc + 1)
     &                           + c4 * ta(loc + 3)
    2          continue
               if (mod (mtp - i, 4) .eq. 0) result = result - 
     &                                        c1 * ta(mtp)

!-----------------------------------------------------------------------
!   Test of result's accuracy
!-----------------------------------------------------------------------

!              if (itc(18) .eq. 1) then
!                 estder = ten*ri*fri
!                 ratio = abs(estder/result)
!                 if (ratio .gt. accy) write (*,300) ratio
!              endif
!
               goto 4
!
            endif
!
         endif
!
    3 continue
!
!   No value which will permit computation of exponent
!
      result = zero
!
    4 return
!
! 300 Format (/' ***** warning in subroutine quad *****'
!    :       //' Estimated accuracy is ',1pd10.3,
!    :        /' decrease rnt or improve input data conditioning to'
!    :        ,' ameliorate.'/)
 
      end


==> rccpac/rccpac.f <==
!*************************************************************************
!*************************************************************************
!******          RELATIVISTIC COUPLED-CLUSTER PROGRAM               ******
!******                         for                                 ******
!******                 ATOMIC CALCULATIONS                         ******
!******                       (RCCPAC)                              ******
!******                                                             ******
!******                                                             ******
!******  Relativistic coupled-cluster with single and double        ******
!******  excitation approximation is implemented in this code.      ******
!******  The cluster equations are solved using Jacobi iteration    ******
!******  with Direct Inversion in the Iterative Subspace (DIIS) to  ******
!******  accelerate the convergence.                                ******
!******                                                             ******
!******  Written by                                                 ******
!******                                                             ******
!******  Brajesh K. Mani              Physical Research Laboratory, ******
!******  Siddhartha Chattopadhyay     Theoretical Physics Division, ******
!******  Dilip Angom                  Navarangpura, Ahmedabad--09   ******
!******                               Gujarat, INDIA                ******
!******                                                             ******
!******  Modification history                                       ******
!******    02 July     2016: Dilip Angom                            ******
!******       Modified to use 'option' to define computation in     ******
!******       each run. It is read from the input file, and pass as ******
!******       an argument in 'readinp' subroutine.                  ******
!******                                                             ******
!*************************************************************************
!******  Version: 1.0                                               ******
!*************************************************************************
!******                                                             ******
!******  Information about subroutines used from other sources.     ******
!******                                                             ******
!******                           --1--                             ******
!******  The code uses four subroutines from GRASP                  ******
!******    Ref: K. G. Dyall, I. P. Grant, C. T. Johnson,            ******
!******         F. A. Parpia and E. P. Plummer,                     ******
!******         Comp. Phys. Comm. 55, 425 (1989),                   ******
!******  which are now part of GRASP2K                              ******
!******    Ref: P. Jonsson, X. He, C. Froese Fischer and            ******
!******         I. P. Grant,                                        ******
!******         Comp. Phys. Comm. 177, 597 (2007).                  ******
!******  The subroutines are the following:                         ******
!******     quad.f, yzk.f, setqic.f and dr.f.                       ******
!******                                                             ******
!******                           --2--                             ******
!******  The code also uses four subroutines written in collaborat- ******
!******  ion with K. V. P. Latha. The subroutines are: findk.f,     ******
!******  symm.f, core_indx.f and virt_indx.f.                       ******
!******                                                             ******
!*************************************************************************
!******  Computation options                                        ******
!*************************************************************************
!******  Each computation 'option' is represented by integers as    ******
!******  follows:                                                   ******
!******                                                             ******
!******    a. 2    compute the closed-shell cluster operators.      ******
!******    b. 4    compute the one-valence cluster operators.       ******
!******    c. 8    compute one-valence properties as continuation.  ******
!******    d. 16   read cluster amplitudes from a previous          ******
!******            run, and compute one-valence properties.         ******
!******                                                             ******
!******  The 'option' of one run of the code is the sum total of    ******
!******  all the computational options. For example, to compute     ******
!******  closed-shell and one-valence cluster amplitudes the run    ******
!******  should have option=6. The sum of 'option' of the two       ******
!******  computations.                                              ******
!******                                                             ******
!*************************************************************************
!*************************************************************************

!     +------------------------------------------------------------------+
!     +++++++++               Modules Section                    +++++++++
!     +------------------------------------------------------------------+
!     | Define the module param.                                         |
!     +------------------------------------------------------------------+

      module param
        integer, parameter :: NHO = 27,  NPO = 170, MXL = 25, MXV = 20, 
     &                        MDIM = 6000000, MN  = 950, MNS = 13, 
     &                        MXVR  = (MXV+1)/2, MNBAS = NHO+NPO, 
     &                        MNOCC = NHO, MNEXC =  NPO 
        integer, parameter :: STDIN = 5, WFNIN = 7,NTFILE = 16,
     &                        STDOUT = 8,MASTER = 0, STDIMS = 9, NITMAX = 50, 
     &                        NPMAX = 128, PUNCH = 17

        real (8), parameter:: SMALL = 1.2d-8 
      end module param

!     +------------------------------------------------------------------+
!     | Define the module basis.                                         |
!     +------------------------------------------------------------------+
      module basis
        use param
        real (8) :: pz(MNBAS), pf(MN,MNBAS), qf(MN,MNBAS)
        real (8) :: eorb(MNBAS), orbc(MNOCC), orbe(MNEXC)
        integer  :: ibas(MNS), icore(MNS), ival(MNS), mf(MNBAS)
        integer  :: ke(MNEXC), kc(MNOCC), isymc(MNOCC), isyme(MNEXC)
        integer  :: kapc(MNOCC), kape(MNEXC)
        integer  :: ncore, nval, nocc, nexcit
        integer  :: mtbl(MNS, MNS)
      end module basis

!     +------------------------------------------------------------------+
!     | Define the module t0amp.                                         |
!     +------------------------------------------------------------------+
      module t0amp
        use param
        real (8) :: t0clus(MDIM), nume(MDIM), deno(MDIM) 
        real (8) :: s0clus(MDIM), eattach(NHO)
        integer  :: idpa(MNBAS,MNBAS),idra(MNBAS,MNBAS,0:MXV)
        integer  :: nnskip(0:MXV), n2skip, nsing
      end module t0amp

!     +------------------------------------------------------------------+
!     | Define the module s0amp.                                         |
!     +------------------------------------------------------------------+
      module diisdat
        use param
        real (8) :: d0clus(MDIM, 5)
      end module diisdat

!     +------------------------------------------------------------------+
!     | Define the module ims_diagram.                                   |
!     +------------------------------------------------------------------+
      Module ims_diagram
        use param
        integer  :: imsab(MNOCC,MNOCC,0:MXV),imsap(MNBAS,MNBAS,0:MXV),
     &              imspr(MNEXC,MNEXC,0:MXV),imsqs(MNEXC,MNEXC,0:MXV)

        integer  :: nskip_ims4p(0:MXV+1, 2), nskip_ims4h(0:MXV+1),
     &              nskip_ims2p2h(0:MXV+1), nskip_imsphhh(0:MXV+1),
     &              nskip_imspphp(0:MXV+1, 2)

        integer  :: nimspr(0:MXV+1, 2), nimsqs(0:MXV+1, 2), 
     &              nimsab(0:MXV+1), nimsap(0:MXV+1)

!       +-----------------------------------------+
!       | Allocatable arrays for the ims diagrams |
!       +-----------------------------------------+
        real (8), allocatable, dimension(:):: ims_pppp, ims_hhhh, ims_phhp1,
     &                                      ims_phhp2, ims_phhp3, ims_phhp4,
     &                                      ims_phhp5, ims_phhp6, ims_hhhh1,
     &                                      ims_phhh, ims_pphp

!       +-----------------------------------------+
!       | One-body ims diagrams                   |
!       +-----------------------------------------+
        real (8) :: ims_pp(MNBAS,MNBAS), ims_hh(MNBAS,MNBAS)
      end Module ims_diagram

!     +------------------------------------------------------------------+
!     | Define module comdata.                                           |
!     +------------------------------------------------------------------+
      module comdata
        use param
        real (8) :: cnc5c(2:5,2:4), cnc6c(1:6,2:6), a13(13,13)
        real (8) :: c(6), c1, c2, c3, c4
        real (8) :: r(MN), rp(MN), rpor(MN), rnt, h, hp
        real (8) :: zero, half, tenth, one, two, three, ten
        real (8) :: ta(MN), tb(MN)
        integer  :: n, mtp
      end module comdata

!     +------------------------------------------------------------------+
!     +++++++++                  Main Program                    +++++++++
!     +------------------------------------------------------------------+
      PROGRAM MAIN
!     +------------------------------------------------------------------+
      use param

      implicit none
      include 'mpif.h'
      include 'orb.h'
      external e1mat
      external m1hfs

!     +------------------------------------------------------------------+
!     | Define local variables.                                          |
!     +------------------------------------------------------------------+
      integer  :: nsym, nbasis, ndbl, iproc, ndim, nsixj, option,
     &            numtasks, taskid, ierr, old, ndblt1, rank, par
      real (8) :: atw, e1mat

      call MPI_INIT(ierr)
      call MPI_COMM_SIZE(MPI_COMM_WORLD,numtasks,ierr)
      call MPI_COMM_RANK(MPI_COMM_WORLD,taskid,ierr)

!     +------------------------------------------------------------------+
!     | Set the option of computations.                                  |
!     +------------------------------------------------------------------+
!     option = 0

!     +------------------------------------------------------------------+
!     | Open input/output files: wfn.dat, input_cct0 and cluster         |
!     |                          amplitude files.                        |
!     +------------------------------------------------------------------+
      call openfl (taskid)

!     +------------------------------------------------------------------+
!     | Calculate the product parity of the oritals.                     |
!     +------------------------------------------------------------------+
      call pairsym

!     +------------------------------------------------------------------+
!     | Setup the radial grid.                                           |
!     +------------------------------------------------------------------+
      call setgrd

!     +------------------------------------------------------------------+
!     | Read the inputs required for the calculation.                    |
!     +------------------------------------------------------------------+
      call readinp(option, nsym, atw, taskid)
!     call readinp(nsym, atw, taskid)

!     +------------------------------------------------------------------+
!     | Call subroutine 'setup' to generate quantum numbers of the       |
!     | orbitals, and compute the total number of core and virtual       |
!     | orbitals from the input data.                                    |
!     +------------------------------------------------------------------+
      call setup(nsym,nbasis,iproc,taskid)

!     +------------------------------------------------------------------+
!     | Define the storage locations for the 'T^(0) cluster amplitudes.  |
!     +------------------------------------------------------------------+
      call symm(nsym,ndbl,taskid)

!     +------------------------------------------------------------------+
!     | Read the gaussian orbitals from 'wfn.dat'.                       |
!     +------------------------------------------------------------------+
      call readorb(nbasis, nsym, taskid)

!     +------------------------------------------------------------------+
!     | Set the constants of integration.                                |
!     +------------------------------------------------------------------+
      call setqic   

!     +------------------------------------------------------------------+
!     | Tabulate the 6j symbols.                                         |
!     +------------------------------------------------------------------+
      call sixj_tab(nsixj)

!     +------------------------------------------------------------------+
!     | Tabulate the coulomb integrals.                                  |
!     +------------------------------------------------------------------+
      call coul_tab

!     +------------------------------------------------------------------+
!     | Compute the T^{(0)} if option=2 is chosen                        |
!     +------------------------------------------------------------------+
      if ( mod(option, 4) .ge. 2) then

!       +----------------------------------------------------------------+
!       | Calcualte the cluster amplitudes for close shell part.         |
!       |   ldrivert0_0v:  unperturturbed cluster amplitudes             |
!       |                  at the linear level.                          |
!       |   nldrivert0_0v: unperturturbed cluster amplitudes             |
!       |                  at the nonlinear level.                       |
!       +----------------------------------------------------------------+
        call init_0v(ndbl, old)
        call ldrivert0_0v(ndbl) 
        call nldrivert0_0v(ndbl) 
        call correlation

      endif

!     +------------------------------------------------------------------+
!     | Compute the one-valence cluster amplitudes if option=4 is chosen |
!     +------------------------------------------------------------------+
      if ( mod(option, 8) .ge. 4) then

!       +----------------------------------------------------------------+
!       | Calcualte the cluster amplitudes for close shell part.         |
!       |   ldrivert0_1v:  unperturturbed cluster amplitudes             |
!       |                  at the linear level.                          |
!       |   nldrivert0_1v: unperturturbed cluster amplitudes             |
!       |                  at the nonlinear level.                       |
!       +----------------------------------------------------------------+
        call init_1v
        call ldrivert0_1v(ndbl) 
        call nldrivert0_1v(ndbl) 
        call attachement
      endif

!     +------------------------------------------------------------------+
!     | Compute one-valence properties if option=16. In the case of      |
!     | option =32, cluster amplitudes from a previous run are read and |
!     | properties of the one-valence system is computed.                |
!     +------------------------------------------------------------------+
      if ( mod(option, 16) .ge. 8) then
         rank =  1
         par  = -1
         call prop_1v(rank,par,option,taskid,ndbl, e1mat)
!        rank = 1
!        par  = 1
!        call prop_1v(rank,par,option,taskid,ndbl, m1hfs)
      endif


!     +------------------------------------------------------------------+
!     | Close the open files and close MPI by calling 'MPI_Finalize'.    |
!     +------------------------------------------------------------------+
      call closefl (taskid)
      call MPI_FINALIZE(ierr) 

!     +------------------------------------------------------------------+
!     |                        Main program ends here                    |
!     +------------------------------------------------------------------+

      stop
      end     


==> rccpac/readinp.f <==
!     +------------------------------------------------------------------+
!     |  This subroutine reads the input data file. The information      |
!     |  read consist of the following:                                  |
!     |     1. Atomic weight.                                            |
!     |                                                                  |
!     |     2. Number of symmetries, and number of orbitals in each      |
!     |        symmetry.                                                 |
!     |                                                                  |
!     |     3. Number of valence orbitals for each symmetry.             |
!     |                                                                  |
!     |     4. Number of core orbitals for each symmetry.                |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                26 August, 2010     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013: Dilip Angom                                 |
!     |       Modified to use the modules 'param' and 'basis'.           |
!     |                                                                  |
!     |    02 July 2016:     Dilip Angom                                 |
!     |       Modified to include 'option' in the calling argument.      |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine readinp(option, nsym, atw, taskid)
!     +------------------------------------------------------------------+
      use  param
      use  basis

      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      Integer  :: i, taskid, nsym, ierr, option
      real (8) :: atw

!     +------------------------------------------------------------------+
!     | Master process reads the input data file.                        |
!     +------------------------------------------------------------------+
      if (taskid .eq. MASTER) then

!       +----------------------------------------------------------------+
!       | Read the atomic weight for computing nuclear parameters.       |
!       +----------------------------------------------------------------+
        read(STDIN, *) atw
       
!       +----------------------------------------------------------------+
!       | Read the computational option for the present run.             |
!       +----------------------------------------------------------------+
        read(STDIN, *) option

!       +----------------------------------------------------------------+
!       | First read number of symmetry, and then read information about |
!       | total number of orbitals, valence and core for each symmetry.  |
!       +----------------------------------------------------------------+
        read(STDIN, *) nsym
        do i = 1, nsym
          read (STDIN, *) ibas(i), ival(i), icore(i)
        enddo
      endif

!     +------------------------------------------------------------------+
!     | Master process broadcasts the data to the other processes.       |
!     +------------------------------------------------------------------+
      call MPI_BCAST(atw,1,MPI_REAL8,MASTER,MPI_COMM_WORLD,ierr)
      call MPI_BCAST(option,1,MPI_INTEGER,MASTER,MPI_COMM_WORLD,ierr)
      call MPI_BCAST(nsym,1,MPI_INTEGER,MASTER,MPI_COMM_WORLD,ierr)
      call MPI_BCAST(ibas,NSYM,MPI_INTEGER,MASTER,MPI_COMM_WORLD,ierr)
      call MPI_BCAST(ival,NSYM,MPI_INTEGER,MASTER,MPI_COMM_WORLD,ierr)
      call MPI_BCAST(icore,NSYM,MPI_INTEGER,MASTER,MPI_COMM_WORLD,ierr)

      return
      end


==> rccpac/readorb.f <==
!     +------------------------------------------------------------------+
!     | This subroutine reads the orbitals from the file 'wfn.dat'. The  |
!     | orbitals are read symmetry wise, and in each symmetry the core   |
!     | orbitals are read first and valence/virtual follows. The data    |
!     | read from the orbital file are:                                  |
!     |   1. Grid information: h, n, r, rp and rpor. These are similar   |
!     |      to the grid information used in GRASP2K.                    |
!     |                                                                  |
!     |   2. Orbital data: orbital energy, large and small components.   |
!     |                                                                  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                                   26 August 2010   |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013: Dilip Angom                                 |
!     |       Modified to use the modules 'param', 'basis', 't0amp' and  |
!     |       'comdata'.                                                 |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine readorb(nbasis, nsym, taskid)
!     +------------------------------------------------------------------+
      use param
      use basis
      use comdata

      implicit none
      include 'mpif.h'

!     +-------------------------------------------------------------------+
!     | Local variables.                                                  |
!     +-------------------------------------------------------------------+
      Integer  :: i, indx, indx1, isym, jbas, indx2, ii, indx3
      Integer  :: nbasis, nsym, taskid, ierr

!     +-------------------------------------------------------------------+
!     | Initialze local variables.                                        |
!     +-------------------------------------------------------------------+
      indx  = 0
      indx1 = 0
      indx2 = 0
      indx3 = 0

!     +-------------------------------------------------------------------+
!     | Master processor reads the radial wavefunctions.                  |
!     +-------------------------------------------------------------------+
      if(taskid .eq. MASTER)then

!       +-----------------------------------------------------------------+
!       | Read the grid parameters.                                       |
!       +-----------------------------------------------------------------+
        rewind (WFNIN)
        read(WFNIN)h, n
        mtp = n
        read(WFNIN)(r(i), i = 1, n), (rp(i), i = 1, n), (rpor(i), i = 1, n)
        indx2 = ncore
        indx3 = nocc
       
!       +-----------------------------------------------------------------+
!       | Read the orbitals symmetry wise.                                |
!       +-----------------------------------------------------------------+
        do isym = 1, nsym
          do jbas = 1, ibas(isym)
            indx = indx + 1

!           +-------------------------------------------------------------+
!           | Read the radial wavefunction of core orbitals.              |
!           +-------------------------------------------------------------+
            if(jbas .le. icore(isym))then
              indx1 = indx1 + 1
              read(WFNIN)eorb(indx1)
              read(WFNIN)(pf(ii,indx1),ii=1,n),(qf(ii,indx1),ii=1,n)

!           +-------------------------------------------------------------+
!           | Read radial wavefunction of valence and virtual orbitals.   |
!           +-------------------------------------------------------------+
            else
              if(jbas .le. (icore(isym)+ival(isym)))then
                indx2 = indx2 + 1    
                read(WFNIN)eorb(indx2)
                read(WFNIN)(pf(ii,indx2),ii=1,n),(qf(ii,indx2),ii=1,n)
              else 
                indx3 = indx3 + 1
                read(WFNIN)eorb(indx3)
                read(WFNIN)(pf(ii,indx3),ii=1,n),(qf(ii,indx3),ii=1,n)
              endif
            endif
          enddo
        enddo
        rewind WFNIN

!       +-----------------------------------------------------------------+
!       | Master process writes orbital information to STDOUT             |
!       +-----------------------------------------------------------------+
        write(STDOUT, 100)
        write(STDOUT, 200)
        do i = 1, ncore
          write(STDOUT, 500) i, eorb(i)
        enddo
        if (nval .ne. 0) then
          write(STDOUT, 300)
          do i = ncore + 1, nocc
            write(STDOUT, 500) i, eorb(i)
          enddo
        endif
        write(STDOUT, 400)
        do i = nocc + 1, indx3
          write(STDOUT, 500) i, eorb(i)
        enddo

      endif

!     +-------------------------------------------------------------------+
!     | Broadcast radial wavefunction to other processors.                |
!     +-------------------------------------------------------------------+
      call MPI_BCAST(h,1,MPI_REAL8,MASTER,MPI_COMM_WORLD,ierr)
      call MPI_BCAST(n,1,MPI_INTEGER,MASTER,MPI_COMM_WORLD,ierr)
      call MPI_BCAST(r,MN,MPI_REAL8,MASTER,MPI_COMM_WORLD,ierr)
      call MPI_BCAST(rp,MN,MPI_REAL8,MASTER,MPI_COMM_WORLD,ierr)
      call MPI_BCAST(rpor,MN,MPI_REAL8,MASTER,MPI_COMM_WORLD,ierr)
      call MPI_BCAST(pf,MNBAS*MN,MPI_REAL8,MASTER,MPI_COMM_WORLD,ierr)
      call MPI_BCAST(qf,MNBAS*MN,MPI_REAL8,MASTER,MPI_COMM_WORLD,ierr)
      call MPI_BCAST(eorb,MNBAS,MPI_REAL8,MASTER,MPI_COMM_WORLD,ierr)

      mtp = n 
      return

!     +-------------------------------------------------------------------+
!     | Format statements.                                                |
!     +-------------------------------------------------------------------+
 100  format('--------------------------------------------------------',
     &       '-----------------------',/,15x,'++Completed reading ',
     &       'radial wave functions++ ',/,'---------------------------'
     &       '----------------------------------------------------')
 200  format('  Core orbitals',/,'  -------------',/, '  Seq no.',13x,
     &       'Orbital Energy',/)
 300  format(/,'  ----------------', /,'  Valence orbitals', /,
     &       '  ----------------',/,'  Seq no.',13x, 'Orbital Energy',/)
 400  format(/,'  ----------------', /,'  Virtual orbitals', /,
     &       '  ----------------',/,'  Seq no.',13x, 'Orbital Energy',/)
 500  format(3x,i3, 14x, F16.8)

      end


==> rccpac/rmax3.f <==
!***************************************************************
      function rmax3(x,y,z)
!***************************************************************

      implicit none
      include 'mpif.h'

!     +------------------------+
!     | Local real*8 variables |
!     +------------------------+
      real (8) :: x, y, z, rmax3

      rmax3=x
      if(x.gt.y.and.x.gt.z)rmax3=x
      if(y.gt.x.and.y.gt.z)rmax3=y
      if(z.gt.x.and.z.gt.y)rmax3=z

      return
      end



==> rccpac/rmin3.f <==
!*****************************************************************
      function rmin3(x,y,z)
!*****************************************************************

      implicit none
      include 'mpif.h'

!     +------------------------+
!     | Input real*8 variables |
!     +------------------------+
      real (8) :: x, y, z, rmin3

      rmin3=x
      if(x.lt.y.and.x.lt.z)rmin3=x
      if(y.lt.x.and.y.lt.z)rmin3=y
      if(z.lt.x.and.z.lt.y)rmin3=z

      return
      end



==> rccpac/setgrd.f <==
!     +------------------------------------------------------------------+
!     |  This subroutine generates the radial grid used in the           |
!     |  computation. It computes the following:                         |
!     |    1. Array of exponential grid points r(i). It is similar to    |
!     |       the grid used in GRASP2K.                                  |
!     |                                                                  |
!     |    2. Array of the multiplying factor for each grid point        |
!     |       rp(i). It also computes rp(i)/r(i) and stored in the       |
!     |       array rpor(i).                                             |
!     |                                                                  |
!     |    3. Set the values of the constants (zero, half, one, two      |
!     |       three, ten and tenth) in double precision.                 |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                              11 April, 2008        |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param' and 'comdata'.         |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine setgrd
!     +------------------------------------------------------------------+
      use param
      use comdata

      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      Integer  :: i
      real (8) :: eph, ett, ettm1

!     +------------------------------------------------------------------+
!     | Set the values of the constant parameters.                       |
!     +------------------------------------------------------------------+
      n     = MN - 10
      mtp   = n
      h     = 6.25d-02
      rnt   = 2.0d-06
      r(1)  = 0.
      rp(1) = rnt
      eph   = exp (h)
      ett   = 1.

!     +------------------------------------------------------------------+
!     | Set up the arrays r, rp and rpor.                                |
!     +------------------------------------------------------------------+
      do i = 2, MN
        ett = eph * ett
        ettm1 = ett - 1.
        r(i) = rnt * ettm1
        rp(i) = rnt * ett
        rpor(i) = ett/ettm1
      enddo

!     +------------------------------------------------------------------+
!     | Define the constants.                                            |
!     +------------------------------------------------------------------+
      zero  = 0.0d0
      half  = 0.50d0
      one   = 1.00d0
      two   = 2.00d0
      three = 3.00d0
      ten   = 10.00d0
      tenth = one/ten

      return
      end


==> rccpac/setqic.f <==
************************************************************************
      subroutine setqic
************************************************************************
c     +-------------------------------------------------------+
c     |  This  subroutine sets up the coefficients            |
c     |  for subroutines dpbdt, quad, rinti, start, yzk, zkf. |
c     |                                                       |
c     |  No subroutines called.                               |
c     |                                                       |
c     |  Written by Farid A Parpia, at Oxford                 |   
c     |  Last update: 14 Nov 1989                             |
c     |                                                       |
c     +-------------------------------------------------------+
*
      use param
      use comdata


      implicit none
      include 'mpif.h'

c     +-------------------------+
c     | Local integer variables |
c     +-------------------------+
      Integer i, j

c     +------------------------+
c     | Local real*8 variables |
c     +------------------------+
      Real*8  b13, cg, c5num, c6num, b13den, denom, c5den, c6den,
     :        factor

      logical first
*
      dimension b13(13,13),cg(6),c5num(1:5,2:5),c6num(1:6,2:6)
*
*----------------------------------------------------------------------*
*                                                                      *
*                                                                      *
*   THIRTEEN-POINT  LAGRANGE  INTERPOLATION  COEFFICIENTS FOR FIRST    *
*   DERIVATIVE                                                         *
*
      DATA (B13( 1,I),I = 1,13) /            -1486442880.0D 00,
     :            5748019200.0D 00, -15807052800.0D 00,
     :           35126784000.0D 00, -59276448000.0D 00,
     :           75873853440.0D 00, -73766246400.0D 00,
     :           54195609600.0D 00, -29638224000.0D 00,
     :           11708928000.0D 00,  -3161410560.0D 00,
     :             522547200.0D 00,    -39916800.0D 00/
      DATA (B13( 2,I),I = 1,13) /              -39916800.0D 00,
     :            -967524480.0D 00,   2634508800.0D 00,
     :           -4390848000.0D 00,   6586272000.0D 00,
     :           -7903526400.0D 00,   7376624640.0D 00,
     :           -5269017600.0D 00,   2822688000.0D 00,
     :           -1097712000.0D 00,    292723200.0D 00,
     :             -47900160.0D 00,      3628800.0D 00/
      DATA (B13( 3,I),I = 1,13) /                3628800.0D 00,
     :             -87091200.0D 00,   -684478080.0D 00,
     :            1596672000.0D 00,  -1796256000.0D 00,
     :            1916006400.0D 00,  -1676505600.0D 00,
     :            1149603840.0D 00,   -598752000.0D 00,
     :             228096000.0D 00,    -59875200.0D 00,
     :               9676800.0D 00,      -725760.0D 00/
      DATA (B13( 4,I),I = 1,13) /                -725760.0D 00,
     :              13063680.0D 00,   -143700480.0D 00,
     :            -476910720.0D 00,   1077753600.0D 00,
     :            -862202880.0D 00,    670602240.0D 00,
     :            -431101440.0D 00,    215550720.0D 00,
     :             -79833600.0D 00,     20528640.0D 00,
     :              -3265920.0D 00,       241920.0D 00/
      DATA (B13( 5,I),I = 1,13) /                 241920.0D 00,
     :              -3870720.0D 00,     31933440.0D 00,
     :            -212889600.0D 00,   -303937920.0D 00,
     :             766402560.0D 00,   -447068160.0D 00,
     :             255467520.0D 00,   -119750400.0D 00,
     :              42577920.0D 00,    -10644480.0D 00,
     :               1658880.0D 00,      -120960.0D 00/
      DATA (B13( 6,I),I = 1,13) /                -120960.0D 00,
     :               1814400.0D 00,    -13305600.0D 00,
     :              66528000.0D 00,   -299376000.0D 00,
     :            -148262400.0D 00,    558835200.0D 00,
     :            -239500800.0D 00,     99792000.0D 00,
     :             -33264000.0D 00,      7983360.0D 00,
     :              -1209600.0D 00,        86400.0D 00/
      DATA (B13( 7,I),I = 1,13) /                  86400.0D 00,
     :              -1244160.0D 00,      8553600.0D 00,
     :             -38016000.0D 00,    128304000.0D 00,
     :            -410572800.0D 00,            0.0D 00,
     :             410572800.0D 00,   -128304000.0D 00,
     :              38016000.0D 00,     -8553600.0D 00,
     :               1244160.0D 00,       -86400.0D 00/
      DATA (B13( 8,I),I = 1,13) /                 -86400.0D 00,
     :               1209600.0D 00,     -7983360.0D 00,
     :              33264000.0D 00,    -99792000.0D 00,
     :             239500800.0D 00,   -558835200.0D 00,
     :             148262400.0D 00,    299376000.0D 00,
     :             -66528000.0D 00,     13305600.0D 00,
     :              -1814400.0D 00,       120960.0D 00/
      DATA (B13( 9,I),I = 1,13) /                 120960.0D 00,
     :              -1658880.0D 00,     10644480.0D 00,
     :             -42577920.0D 00,    119750400.0D 00,
     :            -255467520.0D 00,    447068160.0D 00,
     :            -766402560.0D 00,    303937920.0D 00,
     :             212889600.0D 00,    -31933440.0D 00,
     :               3870720.0D 00,      -241920.0D 00/
      DATA (B13(10,I),I = 1,13) /                -241920.0D 00,
     :               3265920.0D 00,    -20528640.0D 00,
     :              79833600.0D 00,   -215550720.0D 00,
     :             431101440.0D 00,   -670602240.0D 00,
     :             862202880.0D 00,  -1077753600.0D 00,
     :             476910720.0D 00,    143700480.0D 00,
     :             -13063680.0D 00,       725760.0D 00/
      DATA (B13(11,I),I = 1,13) /                 725760.0D 00,
     :              -9676800.0D 00,     59875200.0D 00,
     :            -228096000.0D 00,    598752000.0D 00,
     :           -1149603840.0D 00,   1676505600.0D 00,
     :           -1916006400.0D 00,   1796256000.0D 00,
     :           -1596672000.0D 00,    684478080.0D 00,
     :              87091200.0D 00,     -3628800.0D 00/
      DATA (B13(12,I),I = 1,13) /               -3628800.0D 00,
     :              47900160.0D 00,   -292723200.0D 00,
     :            1097712000.0D 00,  -2822688000.0D 00,
     :            5269017600.0D 00,  -7376624640.0D 00,
     :            7903526400.0D 00,  -6586272000.0D 00,
     :            4390848000.0D 00,  -2634508800.0D 00,
     :             967524480.0D 00,     39916800.0D 00/
      DATA (B13(13,I),I = 1,13) /               39916800.0D 00,
     :            -522547200.0D 00,   3161410560.0D 00,
     :          -11708928000.0D 00,  29638224000.0D 00,
     :          -54195609600.0D 00,  73766246400.0D 00,
     :          -75873853440.0D 00,  59276448000.0D 00,
     :          -35126784000.0D 00,  15807052800.0D 00,
     :           -5748019200.0D 00,   1486442880.0D 00/
*
      DATA B13DEN/479001600.0D 00/
*
*----------------------------------------------------------------------*
*   COEFFICIENTS FOR SIENKIEWICZ-BAYLIS ALGORITHM                      *
*
      DATA CG / 1771.0D 00,
     :          9235.0D 00,
     :          5890.0D 00,
     :          4610.0D 00,
     :            35.0D 00,
     :            59.0D 00/
*
      DATA DENOM /5760.0D 00/
*
*----------------------------------------------------------------------*
*                                                                      *
*   FIVE-POINT NEWTON-COTES COEFFICIENTS FOR CLOSED INTEGRATION. EX-   *
*   PRESSED AS RATIONAL NUMBERS                                        *
*
      DATA (C5NUM(I,2),I = 1,5)/ 251.0D 00, 646.0D 00,
     :       -264.0D 00, 106.0D 00, -19.0D 00/
      DATA (C5NUM(I,3),I = 1,5)/ 232.0D 00, 992.0D 00,
     :        192.0D 00,  32.0D 00,  -8.0D 00/
      DATA (C5NUM(I,4),I = 1,5)/ 243.0D 00, 918.0D 00,
     :        648.0D 00, 378.0D 00, -27.0D 00/
      DATA (C5NUM(I,5),I = 1,5)/ 224.0D 00,1024.0D 00,
     :        384.0D 00,1024.0D 00, 224.0D 00/
*
      DATA C5DEN/ 720.0D 00/
*
*----------------------------------------------------------------------*
*                                                                      *
*   SIX-POINT NEWTON-COTES COEFFICIENTS FOR CLOSED INTEGRATION.  EX-   *
*   PRESSED AS RATIONAL NUMBERS                                        *
*
      DATA (C6NUM(I,2),I = 1,6)/ 475.0D 00,1427.0D 00,
     :                          -798.0D 00, 482.0D 00,
     :                          -173.0D 00,  27.0D 00/
      DATA (C6NUM(I,3),I = 1,6)/ 448.0D 00,2064.0D 00,
     :                           224.0D 00, 224.0D 00,
     :                           -96.0D 00,  16.0D 00/
      DATA (C6NUM(I,4),I = 1,6)/ 459.0D 00,1971.0D 00,
     :                          1026.0D 00,1026.0D 00,
     :                          -189.0D 00,  27.0D 00/
      DATA (C6NUM(I,5),I = 1,6)/ 448.0D 00,2048.0D 00,
     :                           768.0D 00,2048.0D 00,
     :                           448.0D 00,   0.0D 00/
      DATA (C6NUM(I,6),I = 1,6)/ 475.0D 00,1875.0D 00,
     :                          1250.0D 00,1250.0D 00,
     :                          1875.0D 00, 475.0D 00/
*
      DATA C6DEN/1440.0D 00/
*
*----------------------------------------------------------------------*
*
      DATA FIRST /.TRUE./
*
*
c     DATA H/6.250D-2/
 
*   LAGRANGE INTERPOLATION COEFFICIENTS
*
*   DO THIS INITIALIZATION ONCE PER RUN ONLY
*
      IF (FIRST) THEN
*
*   THIRTEEN-POINT COEFFICIENTS FOR DPBDT
*
         FACTOR = ONE/B13DEN
         DO 2 J = 1,13
            DO 1 I = 1,13
               A13(I,J) = B13(I,J)*FACTOR
    1       CONTINUE
    2    CONTINUE
*
         FIRST = .FALSE.
*
      ENDIF
*
*   SIENKIEWICZ-BAYLIS COEFFICIENTS FOR SBSTEP
*
      C(1) = CG(1)/DENOM
      FACTOR = H/DENOM
      DO 3 I = 2,6
         C(I) = CG(I)*FACTOR
    3 CONTINUE
*
*   NEWTON-COTES COEFFICIENTS FOR YZK AND QUAD
*
      FACTOR = H/C5DEN
      DO 5 J = 2,4
         DO 4 I = 2,5
            CNC5C(I,J) = FACTOR*C5NUM(I,J)
    4    CONTINUE
    5 CONTINUE
*
      C1 = FACTOR*C5NUM(1,5)
      C2 = FACTOR*C5NUM(2,5)
      C3 = FACTOR*C5NUM(3,5)
      C4 = C1+C1
*
*   NEWTON-COTES COEFFICIENTS FOR START
*
      FACTOR = H/C6DEN
      DO 7 J = 2,6
         DO 6 I = 1,6
            CNC6C(I,J) = FACTOR*C6NUM(I,J)
    6    CONTINUE
    7 CONTINUE
*
      RETURN
      END                                 


==> rccpac/setup.f <==
!     +------------------------------------------------------------------+
!     |  This subroutine assigns the quantum numbers of each orbital.    |
!     |  It also computes the total number of core, valence and virtual  |
!     |  orbitals based on the input data. The quantum numbers are       |
!     |  grouped into occupied and virtual arrays and these are:         |
!     |    1. Occupied:kapc  -> 'kappa' quantum number,                  |
!     |                orbc  -> 'j' quantum number,                      |
!     |                isymc -> 'l+1' quantum number.                    |
!     |                                                                  |
!     |    2. virtual: kape  -> 'kappa' quantum number,                  |
!     |                orbe  -> 'j' quantum number,                      |
!     |                isyme -> 'l+1' quantum number.                    |
!     |                                                                  |
!     |  In addition, there are two arrays which identify the sequence   |
!     |  of the orbitals as read and stored in the orbital array. These  |
!     |  are 'kc' and 'ke' for the core and virtual orbitals,            |
!     |  respectively.                                                   |
!     |                                                                  |
!     |  The valence orbitals are counted as both part of core and       |
!     |  virtual orbitals. Among the core the last 'nval' orbitals are   |
!     |  valence, and in virtual the first 'nval' orbitals are valence.  |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                              12 December, 2008     |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013: Dilip Angom                                 |
!     |       Modified to use the modules 'param' and 'basis'.           |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine setup(nsym, nbasis, iproc, taskid)
!     +------------------------------------------------------------------+
      use param
      use basis


      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      Integer  :: core, iqc, iqe, valence, nvirtual, iexcit(MNS), 
     &            loc, taskid
      Integer  :: nbasis, i, nsym, isym, jbas, kap, np, iorbsm, ia, iproc
      Real (8) :: orb

!     +------------------------------------------------------------------+
!     | Dimension of local variables and data.                           |
!     +------------------------------------------------------------------+
      dimension kap(MNS),ia(MNS),iorbsm(MNS)
      dimension orb(MNS),np(MNBAS)

      data kap/-1, 1,-2, 2,-3, 3,-4, 4,-5, 5,-6, 6,-7/
      data orb/0.5,0.5,1.5,1.5,2.5,2.5,3.5,3.5,4.5,4.5,5.5,5.5,6.5/
      data ia /1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1/
      data iorbsm/1,2,2,3,3,4,4,5,5,6,6,7,7/

      
!     +------------------------------------------------------------------+
!     | Initialize local variables.                                      |
!     +------------------------------------------------------------------+
      loc = 0
      nocc = 0
      nval = 0
      core = 0
      ncore  = 0
      nbasis = 0
      nexcit = 0
      valence = 0
      do i=1,MNOCC
         isymc(i)=0
      enddo
      do i=1,MNEXC
         isyme(i)=0
      enddo

!     +------------------------------------------------------------------+
!     | Compute the total number of core and valence orbitals.           |
!     +------------------------------------------------------------------+
      do isym = 1, nsym
        core = core + icore(isym)
        valence = valence + ival(isym)
      enddo
      nexcit= valence

!     +------------------------------------------------------------------+
!     | Assign the quantum numbers and sequence number symmetry wise.    |
!     +------------------------------------------------------------------+
      do isym = 1, nsym

!       +----------------------------------------------------------------+
!       | Consider core orbitals and assign the quantum numbers.         |
!       +----------------------------------------------------------------+
        do jbas = 1, icore(isym)
          ncore = ncore + 1 
          loc = ncore
          np(loc) = jbas
          kc(loc) = loc
          kapc(loc) = kap(isym)
          orbc(loc) = orb(isym)
          isymc(loc) = iorbsm(isym)
        enddo

!       +----------------------------------------------------------------+
!       | Consider the valence orbitals, which are included in both the  |
!       | occupied and virtual arrays.                                   |
!       +----------------------------------------------------------------+
        do jbas = 1, ival(isym)
          nval = nval + 1
          loc = core + nval

          np(loc) = jbas
          kc(loc) = loc
          kapc(loc) = kap(isym)
          orbc(loc) = orb(isym)
          isymc(loc) = iorbsm(isym)

          ke(nval) = loc
          kape(nval) = kap(isym)
          orbe(nval) = orb(isym)
          isyme(nval) = iorbsm(isym)
        enddo

!       +----------------------------------------------------------------+
!       | Assign quantum numbers and sequence number to the virtual      |
!       | orbitals.                                                      |
!       +----------------------------------------------------------------+
        iexcit(isym) = (ibas(isym) - icore(isym) - ival(isym))
        do jbas = 1, iexcit(isym) 
          nexcit = nexcit + 1
          loc = core + nexcit  
          np(loc) = jbas
          ke(nexcit) = loc
          kape(nexcit) = kap(isym)
          orbe(nexcit) = orb(isym)
          isyme(nexcit) = iorbsm(isym)
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Compute the number of occupied and total number of orbitals.     |
!     +------------------------------------------------------------------+
      nocc   = ncore + nval
      nbasis = ncore + nexcit

!     +------------------------------------------------------------------+
!     | Master process writes the information to output file.            |
!     +------------------------------------------------------------------+
      if(taskid .eq. MASTER) then
        write(STDOUT, 100) ncore, nval, nocc, nexcit, nbasis
      endif

      return

 100  format(1x, 'The number of orbitals in the core (ncore) =', 1x, i3, /,
     &      29x, 'valence (nval) =', 1x, i3, /,
     &      28x, 'occupied (nocc) =',1x,  i3, /,
     &      27x, 'virtual (nexcit) =', 1x, i3, /,
     &      29x, 'total (nbasis) =', 1x, i3, /)
      end


==> rccpac/sixj/6j.h <==
c     ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
c     |  This header file defines the following parameters:      |
c     |     jmax   : maximum value of angular momentum.          |
c     |     nmax   : maximum number of 6J symbols.               |
c     |     j12max : maximum (j1, j2) pairings.                  |
c     |     l12max : maximum (l1, l2) pairings.                  |
c     ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

      integer jmax, nmax, j12max, l12max
      parameter(jmax = 30, nmax=84407048) 
      parameter(j12max = (jmax+1)*(jmax+2)/2 + 2, 
     :          l12max = (jmax+1)*(jmax+1))

c     + --------------------------------------------------------+
c     |  Revision history                                       |
c     + --------------------------------------------------------+
c        2 August, 2008 Dilip Angom
c
c        Changed  
c            j12max = (jmax+1)*(jmax+2)/2     
c        to  
c            j12max = (jmax+1)*(jmax+2)/2 + 2 
c        This is consistent with  the value of j12
c            j12 = min(j1,j2)+max(j1,j2)*(max(j1,j2)+1)/2+2
c        defined in 'sixj_tab' subroutine.
c
c        ++++++++++++++++++++++++++++++++++++++++++++++++++++++++
c        27 April, 2009 Dilip Angom
c       
c        Changed 
c           jmax = 20
c           nmax = 10000000
c        to
c           jmax = 30
c           nmax = 84407048
c        The change is essential for computations with basis sets
c        having "i" symmetry orbitals. The maximum orbital angular
c        momentum is then 11/2.


==> rccpac/sixj/arrange.f <==
c     +++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
c     | This subroutine arranges the Js of the required 6J        |
c     | (j1,j2,j3,l1,l2,l3) in the order :                        |
c     |               j1 >= j2 >= j3,                             |
c     |               j1 >= l1, j2 >= l2, and                     |
c     |               j3 >= l3                                    |
c     | This is essential as  only the 6Js satisfying these       |
c     | inequalities are stored.                                  |
c     |                                                           |
c     | Written by                         Last updated on        |
c     |    K. V. P. Latha and Dilip Angom     April 8, 2008       |
c     +++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
*     *************************************************************
      subroutine arrange(j1,j2,j3,l1,l2,l3,aj1,aj2,aj3,al1,al2,al3)
*     *************************************************************

      implicit none
c     +--------------------------+
c     |  Local integer variables |
c     +--------------------------+
      integer j1,j2,j3,l1,l2,l3,A(6)
      integer aj1,aj2,aj3,al1,al2,al3, indx, tmp

c     +-------------------------------------------------------+
c     |  Map the 6J s into an array 'A'                       |
c     +-------------------------------------------------------+
      A(1) = j1
      A(2) = j2
      A(3) = j3
      A(4) = l1
      A(5) = l2
      A(6) = l3

c     +-------------------------------------------------------+
c     |  Find the maximum angular momentum among the input Js |
c     |  apply appropriate column/row transformations to      |
c     |  place at the (1,1) position.                         |
c     +-------------------------------------------------------+
      call max_6j(A,indx)
      select case(indx)
         case(1)
            aj1 = a(1)
            aj2 = a(2)
            aj3 = a(3)
            al1 = a(4)
            al2 = a(5)
            al3 = a(6)
         case(2)
            aj1 = a(2)
            aj2 = a(3)
            aj3 = a(1)
            al1 = a(5)
            al2 = a(6)
            al3 = a(4)
         case(3)
            aj1 = a(3)
            aj2 = a(1)
            aj3 = a(2)
            al1 = a(6)
            al2 = a(4)
            al3 = a(5)
         case(4)
            aj1 = a(4)
            aj2 = a(5)
            aj3 = a(3)
            al1 = a(1)
            al2 = a(2)
            al3 = a(6)
         case(5)
            aj1 = a(5)
            aj2 = a(6)
            aj3 = a(1)
            al1 = a(2)
            al2 = a(3)
            al3 = a(4)
         case(6)
            aj1 = a(6)
            aj2 = a(4)
            aj3 = a(2)
            al1 = a(3)
            al2 = a(1)
            al3 = a(5)
      end select

c     +-------------------------------------------------------+
c     | Ensure that aj2 >= al2, if required tranform rows.    |
c     +-------------------------------------------------------+
      if (aj2 .lt. al2 ) then
         tmp = aj2
         aj2 = al2
         al2 = tmp
         tmp = aj3
         aj3 = al3
         al3 = tmp
      endif   
         
      return
      end


==> rccpac/sixj/max_6j.f <==
c     +++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
c     | This subroutine identifies the maximum of A(1), A(2)....A(6)|
c     | and returns its index.                                      |
c     |                                                             |
c     | Written by                         Last updated on          |
c     |    K. V. P. Latha and Dilip Angom     April 8, 2008         |
c     +++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
*********************************************************************
      subroutine max_6j(A,indx)
*********************************************************************

      implicit none

c     +---------------------+
c     |  Integer variables  |
c     +---------------------+
      integer A(6),indx,ilarge

      Indx   = 1
      ilarge = A(1)

      if(A(2) .ge. ilarge)then
         ilarge = A(2)
         Indx = 2
      endif

      if(A(3) .ge. ilarge)then
         ilarge = A(3)
         Indx = 3
      endif

      if(A(4) .ge. ilarge)then
         ilarge = A(4)
         Indx = 4
      endif

      if(A(5) .ge. ilarge)then
         ilarge = A(5)
         Indx = 5
      endif

      if(A(6) .ge. ilarge)then
         ilarge = A(6)
         Indx = 6
      endif

      return
      end


==> rccpac/sixj/sixj.f <==
************************************************************************
      subroutine sixj(rj1,rj2,rj3,rl1,rl2,rl3,s6j)
************************************************************************
c     +---------------------------------------+
C     |  THIS SUBROUTINE COMPUTES SIXJ VALUE  |
c     +---------------------------------------+

      implicit none

c     +--------------+
c     | Common block |
c     +--------------+
      Integer mfd

c     +-------------------------+
c     | Local integer variables |
c     +-------------------------+
      Integer i, izmin, izmax, iz

c     +-----------------------------+
c     | Input total angular momenta |
c     +-----------------------------+
      Real*8  rj1, rj2, rj3, rl1, rl2, rl3

c     +------------------+
c     | Real*8 functions |
c     +------------------+
      Real*8  s6j, tri6j, tridel

c     +--------------+
c     | Common block | 
c     +--------------+
      Real*8  fct

c     +------------------------+
c     | Local real*8 variables |
c     +------------------------+
      Real*8  tria, trib, tric, trid, delprod, ws6j, z   

      common/factor/ fct(0:80),mfd
c-----------------------------------------------------------------------
!Comment function s6j(j1,j2,j3,l1,l2,l3) calculates the 6j symbol
!      of its arguments.  it returns an error message if the
!      sum of angular momenta involved in a triangular
!      relationship is not an integer;
!for all j1,j2,j3,l1,l2,l3 such that
!        fixp(2*j1) and fixp(2*j2) and fixp(2*j3) and
!        fixp(2*l1) and fixp(2*l2) and fixp(2*l3)
! let s6j(j1,j2,j3,l1,l2,l3) =
!    begin scalar ws6j,delprod,zmin,zmax,tria,trib,tric,trid,s;
c-----------------------------------------------------------------------

        s6j=0.0
        if(mfd .eq. 80)goto 704
          mfd = 80
          fct(0) = 1.
          fct(1) = 1.
          do 20 i = 2, 80
           fct(i) = fct(i - 1) * i
20        continue
 
704       tria = tri6j(rj1, rj2, rj3)
          trib = tri6j(rl1, rj2, rl3)
          tric = tri6j(rj1, rl2, rl3)
          trid = tri6j(rl1, rl2, rj3)
          if(tria .eq. -1. .or. trib .eq. -1. .or. tric.eq.-1.
     :                    .or. trid .eq. -1.)then
             return
          endif

          if(tria.eq.0. .or. trib .eq. 0. .or. tric .eq. 0. 
     :               .or. trid .eq. 0.)then
            s6j = 0.
            return
          endif

          delprod = tridel(rj1, rj2, rj3) * tridel(rj1, rl2, rl3) *
     *         tridel(rl1, rj2, rl3) * tridel(rl1, rl2, rj3)
          izmin = dmax1((rj1 + rj2 + rj3), (rj1 + rl2 + rl3), 
     :         (rl1 + rj2 + rl3), (rl1 + rl2 + rj3))
          izmax = dmin1((rj1+rj2+rl1+rl2),(rj2+rj3+rl2+rl3)
     *           ,(rj3+rj1+rl3+rl1))
          ws6j = 0.

          do 10 iz = izmin,izmax
            z = iz
            ws6j = ws6j + ((-1)**iz) * fct(int(z + 1.))/(
     *           fct(int(z - rj1 - rj2 - rj3))*
     *           fct(int( z - rj1 - rl2 - rl3))*
     *           fct(int(z - rl1 - rj2 - rl3))*
     *           fct(int(z - rl1 - rl2 - rj3))*
     *           fct(int(rj1 + rj2 + rl1 + rl2 - z))*
     *           fct(int(rj2 + rj3 + rl2 + rl3 - z))*
     *           fct(int(rj3 + rj1 + rl3 + rl1 - z)))
10        continue
         
          s6j = delprod * ws6j

       return
       end


==> rccpac/sixj/sixj_ret.f <==
c     +++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
c     | This subroutine retrieves 6Js which are stored in the array   |
c     | 'val6j'. The array is populated in the 'sixj_tab.f' routine.  |
c     | The subroutine arguments are the angular momenta js, these    |
c     | converted to 2j. The retrieval consists of the following:     |
c     |   1. angular momenta (2j1,2j2,2j3,2l1,2l2,2l3) are arranged   |
c     |      in the order                                             |
c     |           2j1 >= 2j2, 2j1 >= 2j3,                             |
c     |           2j1 >= 2l1 and 2j2 >= 2l2                           |
c     |      The routine 'arrange.f' does the shuffling.              |
c     |   2. Calculate 'ibin', the location of the 6J in the array    |
c     |      'val6j'. This require the skip information evaluated in  |
c     |      'sixj_tab.f'.                                            |
c     |   3. Retrieve the value of the 6J from the array 'val6j()'.   |
c     |                                                               |
c     | Written by                           Last updated             |
c     |    K. V. P. Latha and Dilip Angom       April 8, 2008         |
c     +++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
*     *****************************************************************
      subroutine sixj_ret(rj1,rj2,rj3,rl1,rl2,rl3,s6j)
*     *****************************************************************

      implicit none
      include '6j.h'

c     +--------------------------+
c     |  Local integer variables |
c     +--------------------------+
      integer l12,j12,ibin,nskipjl,j3indx
      integer j1,j2,j3,l1,l2,l3
      integer aj1,aj2,aj3,al1,al2,al3

c     +---------------------------+
c     |  Common real*8 variables  |
c     +---------------------------+
      real*8  val6j,s6j
      real*8  rj1,rj2,rj3,rl1,rl2,rl3
      real*8  sum

c--------------------------------------------------------------
      common/tab6j/val6j(nmax)
      common/newtab/nskipjl(0:j12max,0:l12max)
c--------------------------------------------------------------

      s6j    = 0.0d0
      j3indx = 0

c     +-------------------------------------------------------+
c     | Check the sum of the triads (rj1, rj2, rj3),          |
c     | (rl1, rj2, rl3), (rj1, rl2, rl3) and (rl1, rl2, rj3)  |
c     | are integers. This is an approximate check of the     |
c     | tringular conditions.                                 |
c     +-------------------------------------------------------+
      sum = rj1 + rj2 + rj3
      if(dabs(sum -int(sum)) .gt. 0.001) return
      sum = rl1 + rj2 + rl3
      if(dabs(sum -int(sum)) .gt. 0.001) return
      sum = rj1 + rl2 + rl3
      if(dabs(sum -int(sum)) .gt. 0.001) return
      sum = rl1 + rl2 + rj3
      if(dabs(sum -int(sum)) .gt. 0.001) return

c     +-------------------------------------------------------+
c     | Convert the angular momenta to 2j, the form used in   |
c     | the storage and retrieval scheme.                     |
c     +-------------------------------------------------------+
      j1 = int(2.*rj1)
      j2 = int(2.*rj2)
      j3 = int(2.*rj3)
      l1 = int(2.*rl1)
      l2 = int(2.*rl2)
      l3 = int(2.*rl3)

c     +-------------------------------------------------------+
c     |  Arrange the Js subjected to inequalities and         |
c     |   calculate only the unique ones.                     |
c     +-------------------------------------------------------+
      call arrange(j1,j2,j3,l1,l2,l3,aj1,aj2,aj3,al1,al2,al3)

c     +-------------------------------------------------------+
c     |  Pack (j1,j2)  and (l1, l2) into unique indices j12   |
c     |  and l12.                                             |
c     +-------------------------------------------------------+
      j12 = aj2+aj1*(aj1+1)/2+2
      l12 = (al2 + 1) + (al1) * (aj2 + 1)

c     +-------------------------------------------------------+
c     |  Define the locations for the  unique combination     |
c     |  (j1,j2,j3,l1,l2,l3).                                 |
c     |  nskipjl() :  No. of 6Js to be skipped, those arising |
c     |               from larger values of (j1,j2, l1,l2).   |
c     |                                                       |
c     |  Offset after the skip                                |
c     |             al3 + aj3 * (aj2 + 1) + 1                 |
c     +-------------------------------------------------------+
      j3indx = al3 + aj3 * (aj1 + 1) + 1
      ibin = nskipjl(j12,l12) + j3indx

c     +-------------------------------------------------------+
c     |  Retrieve 6J from the array                           |
c     +-------------------------------------------------------+
      s6j = val6j(ibin)

      return
      end


==> rccpac/sixj/sixj_tab.f <==
c    ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
c    | This routine calculate and stores 6J symbols for the angular |
c    | momenta combination (2j1,2j2,2j3,2l1,2l2,2l3). Subjected to  |
c    | the following conditions:                                    |
c    |         2j1 >= 2j2, 2j1 >= 2j3                               |
c    |         2j1 >= 2l1 and 2j2 > = 2l2                           |
c    | Important variables in the subroutine are:                   |
c    |    nskipjl()  : Skip information of 6J symbols of angular    |
c    |                 momenta larger than (2j1,2j2,2l1,2l2).       |
c    |    val6j()    : Array stores the values of 6J.               |
c    |                                                              |
c    | Written by                         Last updated              |
c    |    K. V. P. Latha and Dilip Angom      April 8, 2008         |
c    ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
c    |                                                              |
c    | Modification history                                         |
c    |                                                              |
c    | 1 May, 2009  (Dilip Angom)                                   |
c    |   Added the option of reading from tabulation file "6j.dat", |
c    |   which is created in prog.f.                                |
c    |                                                              |
c    |                                                              |
c    ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
*    ****************************************************************
      subroutine sixj_tab(k)
*    ****************************************************************

      implicit none
      include '6j.h'
    
c     +---------------------------+
c     |  Local integer variables  |
c     +---------------------------+
      integer k,j12,j12min,j1,j2,j3,l1,l2,l3,l12,nskipjl,count
      integer nmax1, jmax1

c     +---------------------------+
c     |  Common block variables   |
c     +---------------------------+
      real*8 val6j, hlf

c     +---------------------------+
c     |  Local real variables     |
c     +---------------------------+
      real*8 s6j,aj1,aj2,aj3,al1,al2,al3

c---------------------------------------------------------------
c     Common block defined in this subroutine.
c---------------------------------------------------------------
      common/tab6j/val6j(nmax)
      common/newtab/nskipjl(0:j12max,0:l12max)
c---------------------------------------------------------------

c     +--------------------------------------------------------+
c     |  Initialize the arrays and variables.                  |
c     +--------------------------------------------------------+

      k = 0
      count = 0
      hlf = 0.5d0
      s6j = 0.0d0
      do j12 = 0, j12max
         do l12 = 0, l12max
           nskipjl(j12, l12) = 0
         enddo
      enddo

c     +------------------------------------------------------+
c     | Check if "6j.dat" exist, if so read values of 6j     |
c     | from the file. (added on 1 May, 2009)                |
c     +------------------------------------------------------+
c     open(unit=33, file='6j.dat', status='unknown', form='unformatted')
c     if (.not. eof(33)) then
c       read (33) jmax1, nmax1, k
c       if (jmax1 .eq. jmax) then
c          read(33)(val6j(j1), j1 = 1, k)
c          close(33)
c          return
c       endif
c     else
c       close(33)
c     endif

c     +------------------------------------------------------+
c     | Loop over the six angular momenta, calculate the 6Js |
c     | and store in the array 'val6j'.                      |
c     +------------------------------------------------------+
      do j1 = 0, jmax
      aj1 = dble(j1)*hlf
      do j2 = 0, j1
        aj2 = dble(j2)*hlf

c       +----------------------------------------------------+
c       | Pack (j1,j2) into a single index j12               |
c       +----------------------------------------------------+
        j12 = min(j1,j2)+max(j1,j2)*(max(j1,j2)+1)/2+2
        do l1 = 0, j1
        al1 = dble(l1)*hlf
        do l2 = 0, j2
          al2 = dble(l2)*hlf

c         +--------------------------------------------------+
c         | Pack (l1,l2) into a single index l12 and assign  |
c         | the skip value for the (j12, l12) pair. Then     |
c         | calculate the number of possible (j3, l3), which |
c         | is the block to skip for the next (j12, l12).    | 
c         +--------------------------------------------------+
          l12 = l1 * (j2 + 1) + (l2 + 1)
          nskipjl(j12, l12) = count 
          count = count + (j1 + 1) * (j1 + 1) 

c         +--------------------------------------------------+
c         | Initialize the location of the 'k' 6Js for       |
c         | current (j12, l12) to 'nskip(j12, l12)'.         |
c         +--------------------------------------------------+
          k = nskipjl(j12,l12)
          do j3 = 0, j1
          aj3 = dble(j3)*hlf
          do l3 = 0, j1
            s6j = 0.0d0
            al3 = dble(l3)*hlf

c           +------------------------------------------------+
c           | Evaluate the 6J symbols and populate the array |
c           | val6j().                                       |
c           +------------------------------------------------+
            k = k + 1
            call sixj(aj1,aj2,aj3,al1,al2,al3,s6j)
            val6j(k) = s6j
          enddo
          enddo

        enddo
        enddo

      enddo
      enddo

      return
      end


==> rccpac/sixj/tri6j.f <==
*************************************************************************
       function tri6j(rj1, rj2, rj3)
*************************************************************************

       implicit none

c      +--------------------------+
c      |  Local integer variables |
c      +--------------------------+
       Integer isumj

c      +------------------------+
c      | Local real88 variables |
c      +------------------------+
       Real*8 sumj

c      +------------------+
c      | Real*8 functions |
c      +------------------+
       Real*8  tri6j 

c      +------------------------+
c      | Input real*8 variables |
c      +------------------------+
       Real*8  rj1, rj2, rj3

       sumj  = rj1 + rj2 + rj3
       isumj = int(sumj)
       if(abs(sumj - isumj) .gt. 1e-3) then !if j1+j2+j3 is not an integer
         tri6j = - 1                      !then tri6j=-1
         goto 999
       endif
       if((2. * abs(rj1 - rj2) .le. 2. * rj3) .and.
     *       (2. * (rj1 + rj2) .ge. 2. * rj3))then
         tri6j = 1                        !triangle condition is satisfied
         goto 999
       endif

       tri6j = 0                         !j1+j2+j3 is an integer
c      type *,rj1,rj2,rj3

999    return
       end


==> rccpac/sixj/tridel.f <==
*************************************************************************
       function tridel(rm1, rm2, rm3)
*************************************************************************
       implicit none

c     +--------------+
c     | Common block |
c     +--------------+
      Integer mfd

c     +-------------------------+
c     | Local integer variables |
c     +-------------------------+
      Integer i1, i2, i3, i4

c     +------------------+
c     | Real*8 functions |
c     +------------------+
      Real*8  tridel 

c     +------------------------+
c     | Input real*8 variables |
c     +------------------------+
       Real*8  rm1, rm2, rm3

c     +--------------+
c     | Common block |
c     +--------------+
      Real*8 fct

       common/factor/ fct(0:80),mfd

       i1 = rm1 + rm2 - rm3
       i2 = rm1 - rm2 + rm3
       i3 = -rm1 + rm2 + rm3
       i4 = rm1 + rm2 + rm3 + 1
       tridel = sqrt(fct(i1) * fct(i2) * fct(i3)/fct(i4))

       return
       end


==> rccpac/symm.f <==
!     +------------------------------------------------------------------+
!     |  This subroutine computes counting index of orbital pairings at  |
!     |  each vertex of the two-electron integral or the double          |
!     |  excitation cluster amplitude. It generates the following data:  |
!     |    1. nkk(k): counts the total number of orbital pairings which  |
!     |       can have multipole 'k'.                                    |
!     |                                                                  |
!     |    2. idpa(i, j): counting index of the single excitation cluster|
!     |       amplitude arising from the (i, j) pair of orbitals.        |
!     |                                                                  |
!     |    3. idra(i, j, k): counting index of the orbital pairing (i, j)|
!     |       with multipole 'k'.                                        |
!     |                                                                  |
!     |  Based on 'nkk(k)' compute the total number of possible orbital  |
!     |  pairings which can have multipole 'k'. This is used to calculate|
!     |  skip information for cluster amplitudes of multipole 'k'.       |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    Dilip Angom                             13 June, 2003         |
!     |    K. V. P. Latha                                                |
!     |                                                                  |
!     |  Modification history                                            |
!     |    10 Feb 2004: Dilip Angom                                      |
!     |       The indices for the orbital loops are changed to be        |
!     |       with the modifications in the subroutine 'setup.f'.        |
!     |                                                                  |
!     |    17 Feb 2004: Dilip Angom                                      |
!     |       The orbital indices 'i' are changed to kc(i) or ke(i).     |
!     |                                                                  |
!     |    30 Nov 2013: Dilip Angom                                      |
!     |       Modified to use the modules 'param', 'basis' and 't0amp'.  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine symm(nsym,ndbl,taskid)
!     +------------------------------------------------------------------+
      use param
      use basis
      use t0amp

      implicit none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      integer  :: i, j, k, kmax, nloop, kindx, kk, ndbl
      Integer  :: ia, ip, ka, kp, iia, iip, taskid, nkk, nsym, iapsym
      real (8) :: orba, orbp
     
!     +------------------------------------------------------------------+
!     | Local dimension.                                                 |
!     +------------------------------------------------------------------+
      dimension kindx(MXL, 3), nkk(0:MXV+1)

!     +------------------------------------------------------------------+
!     | Initialize the variables.                                        |
!     +------------------------------------------------------------------+
      nsing  = 0
      ndbl   = 0

!     +------------------------------------------------------------------+
!     |  Initialize the skip information for each multipole 'k'.         |
!     +------------------------------------------------------------------+
      do k = 0, MXV
        nkk(k)    = 0
        nnskip(k) = 0
        do j = 1, MNBAS
          do i = 1, MNBAS
            idra(i, j, k) = 0
          enddo
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Loop over the core and virtual orbital pairs (ip, ia) to compute |
!     | the total number of pairs and counting index.                    |
!     +------------------------------------------------------------------+
      do ia = 1, nocc
        call core_indx(ia, iia, orba, ka)
        do ip = 1, nexcit
          call virt_indx(ip, iip, orbp, kp)
          iapsym = mtbl(isymc(ia), isyme(ip))

!         +--------------------------------------------------------------+
!         | Define the array for singles.                                |
!         +--------------------------------------------------------------+
          if ((iapsym .eq. 1) .and. (orba .eq. orbp)) then
            nsing = nsing + 1
            idpa(iip, iia) = nsing
          endif

!         +--------------------------------------------------------------+
!         | Define the array for doubles.                                |
!         +--------------------------------------------------------------+
!         call findk(ka, kp, ka, kp, kgot, kmax)
          call findlam(ia, ip, ia, ip, kmax, kindx)
          do nloop = 1, kmax
             kk = kindx(nloop, 1)
             nkk(kk) = nkk(kk) + 1
             idra(iip, iia, kk) = nkk(kk)
          enddo

!         +--------------------------------------------------------------+
!         | End of ia and ip loops.                                      |
!         +--------------------------------------------------------------+
        enddo
      enddo

!     +------------------------------------------------------------------+
!     | Define the skip information and compute total number of double   |
!     | excitation cluster amplitudes.                                   |
!     +------------------------------------------------------------------+
      nnskip(0) = nsing
      do i = 1, MXV
        nnskip(i) = nnskip(i-1) + nkk(i-1) * (nkk(i-1) + 1)/2
      enddo
      ndbl = nnskip(MXV)-nsing

!     +------------------------------------------------------------------+
!     | Write no of cluster amplitudes to STDOUT.                        |
!     +------------------------------------------------------------------+
      if(taskid .eq. MASTER)then 
        write(STDOUT, 100)
        write(STDOUT, 200) nsing, ndbl
      endif
      return

!     +------------------------------------------------------------------+
!     | Format statements.                                               |
!     +------------------------------------------------------------------+
 100  format('--------------------------------------------------------',
     &       '-----------------------',/, 15x, '++Completed RCC (T0) ',
     &       'skip calculations (symm.f)++', /, '---------------------',
     &       '----------------------------------------------------------')
 200  format(' Number of single excited cluster amplitudes: ', i10, /,
     &       11x, 'double excited cluster amplitudes: ', i10,//)

      end


==> rccpac/t0loc.f <==
!     +------------------------------------------------------------------+
!     |  This subroutine computes the storage index of a double          |
!     |  excitation cluster amplitude arising from the orbitals with     |
!     |  indexes (iia, iip, iib, iiq) with multipole 'kk'.               |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    B. K. Mani                              11 April, 2009        |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param' and 't0amp'.           |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      function t0loc(iia, iip, iib, iiq, kk)
!     +------------------------------------------------------------------+
      use param
      use t0amp

      implicit  none
      include 'mpif.h'

!     +------------------------------------------------------------------+
!     | Local variables.                                                 |
!     +------------------------------------------------------------------+
      Integer  :: iia, iip, iib, iiq, kk, t0loc, nrow, ncol, mm, nn

!     +------------------------------------------------------------------+
!     | Compute cluster amplitude storage index.                         |
!     +------------------------------------------------------------------+
      mm    = idra(iip, iia, kk)
      nn    = idra(iiq, iib, kk)
      nrow  = max(mm, nn)
      ncol  = min(mm, nn)
      t0loc = nrow* (nrow - 1)/2 + ncol + nnskip(kk)

      return
      end


==> rccpac/tri1.f <==
!**************************************************************
      function tri1(rj1,rj2,rj3)
!**************************************************************

      implicit none
      include 'mpif.h'

!     +-------------------------+
!     | Local integer variables |
!     +-------------------------+
      Integer  :: isumj
      Real (8) :: rj1, rj2, rj3, sumj, tri1

      sumj=rj1+rj2+rj3
      isumj=int(sumj)
      if(sumj.ne.isumj)then           !if j1+j2+j3 is not an integer
      tri1=-1                         !then tri1=-1
      goto 999
      endif
      if((2*abs(rj1-rj2).le.2*rj3).and.
     *        (2*(rj1+rj2).ge.2*rj3))then
      tri1=1                          !triangle condition is satisfied
      goto 999                        !so tri=1
      endif

      tri1=0                          !j1+j2+j3 is an integer

999   return
      end


==> rccpac/virt_indx.f <==
!     +------------------------------------------------------------------+
!     |  This subroutine returns the following                           |
!     |     a. Orbital index,                                            |
!     |     b. Total angular momentum,                                   |
!     |     c. Kappa value                                               |
!     |  of a virtual orbital with index 'ij'.                           |
!     +------------------------------------------------------------------+
!     +------------------------------------------------------------------+
!     |  Written by                                                      |
!     |    Dilip Angom, K.V.P. Latha               Jan 7th 2005.         |
!     |                                                                  |
!     |                                                                  |
!     |  Modification history                                            |
!     |    30 November 2013:                                             |
!     |       Modified to use the modules 'param' and 'basis'.           |
!     |                                                                  |
!     |                                                                  |
!     |                                                                  |
!     +------------------------------------------------------------------+
      subroutine virt_indx(ij, iij, orbij, kij)
!     +------------------------------------------------------------------+
      use param
      use basis

      implicit none
      include 'mpif.h'
          
!     +------------------------------------------------------------------+
!     | Declare variables.                                               |
!     +------------------------------------------------------------------+
      Integer  :: ij, iij, kij
      real (8) :: orbij

!     +------------------------------------------------------------------+
!     | Assign values to the variables.                                  |
!     +------------------------------------------------------------------+
      iij   = ke(ij)
      orbij = orbe(ij)
      kij   = kape(ij)

      return
      end

